Stimulated emission and absorption of radiation in a single mode (N-TLM mode) for various photon distributions-Revised

The Tavis-Cummings model of N two-level atoms interacting with a single resonant mode is extended to various cases of off-resonance, initial photon densities, and atom number N. For stimulated absorption and small numbers of mean photon number a very unexpected results showing well defined rise and fall of oscillation is found.

==> anc/reduced_General_case.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    405361,      10675]
NotebookOptionsPosition[    386978,      10332]
NotebookOutlinePosition[    390358,      10422]
CellTagsIndexPosition[    389891,      10403]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Stimulated emission and absorption of radiation in a single mode (N-TLM mode) \
for various photon distributions\
\>", "Title",
 CellChangeTimes->{{3.63512505448425*^9, 3.6351250605994616`*^9}},
 TextAlignment->Center,ExpressionUUID->"bc0bcaef-71bb-4e68-aa7a-a66ce1207319"],

Cell["\<\

\
\>", "Subtitle",
 CellChangeTimes->{
  3.635125078024692*^9},ExpressionUUID->"0806237e-05ea-4ef8-b93e-\
9d1344fa3ede"],

Cell[TextData[{
 StyleBox["Michael Tavis",
  FontSize->18],
 "\n",
 StyleBox["4/16/2015",
  FontSize->18]
}], "Subtitle",
 CellChangeTimes->{{3.635125091315915*^9, 3.6351251193179646`*^9}, {
  3.6356225518541317`*^9, 3.635622552743333*^9}, {3.638220024103471*^9, 
  3.6382200304144793`*^9}},
 TextAlignment->Center,ExpressionUUID->"f0e7ab3c-a5fc-432f-b0c4-b9878158648b"],

Cell[CellGroupData[{

Cell[TextData[{
 "This notebook calculates the ensemble average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "4338fb7d-2801-49b0-8e1b-70ecb13cb8b2"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "e17fc6b0-a4d9-4350-8652-c9072fdde42e"],
 "(t) for N TLMs for either of the two intial TLM distribution (either all up \
or all down)"
}], "Section",
 CellChangeTimes->{{3.5549210186370745`*^9, 3.5549211221980124`*^9}, {
  3.5562357511267195`*^9, 3.5562357696827803`*^9}, {3.5562358278569527`*^9, 
  3.5562359402648826`*^9}, {3.6324299734670496`*^9, 
  3.6324300249315395`*^9}},ExpressionUUID->"dc3e48dc-416e-4391-8dfd-\
ce962afd492b"],

Cell[CellGroupData[{

Cell[TextData[{
 "The following defines  a few general functions: ",
 StyleBox["Execute the next line",
  FontSize->24,
  FontWeight->"Plain",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.628640799773403*^9, 3.628640829039055*^9}, {
  3.630468665207985*^9, 3.6304686817908144`*^9}, {3.630468808119836*^9, 
  3.630468819523456*^9}},ExpressionUUID->"4d7f7f15-991c-46c1-9405-\
4ae4b8296cb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fun", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"zm", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "trr", " ", 
      RowBox[{"t", "/", "2"}]}], "]"}], "2"]}], ";", 
  RowBox[{
   RowBox[{"fun2", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"fun", "[", 
     RowBox[{"i", ",", "t"}], "]"}], " ", 
    RowBox[{"tab2", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"fun3", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"fun2", "[", 
      RowBox[{"i", ",", "t"}], "]"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"fun4", "[", "t_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"fun3", "[", 
      RowBox[{"i", ",", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556236817926545*^9, 3.556236820172949*^9}, {
   3.5562369761908226`*^9, 3.556237051230953*^9}, {3.5562374373037972`*^9, 
   3.55623747229537*^9}, {3.556237584518367*^9, 3.5562376038*^9}, {
   3.556238127981267*^9, 3.556238138433285*^9}, {3.5564172404004636`*^9, 
   3.5564172409308643`*^9}, {3.556417572908723*^9, 3.5564175779648433`*^9}, {
   3.5564180841980295`*^9, 3.556418085773632*^9}, {3.6304686907920303`*^9, 
   3.6304687133340693`*^9}, {3.630468758636549*^9, 3.6304687596037507`*^9}, 
   3.630468859958727*^9, {3.6373625935907736`*^9, 3.637362596632779*^9}, {
   3.6571505536198587`*^9, 3.6571505544949875`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0129df12-b9a8-4670-9ffc-9af270514ef9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This section defines the functions which generate the eigenvectors and \
eigenvalues for the exact solution of N TLMs interacting with a quantized \
radiation field. Then differences in the eigenvalues are determined and the  \
coefficients needed for the ensemble average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "3907ab5a-3761-4035-bb45-8d285602f2bc"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "7a7edd59-3007-4e0a-b333-a2e08b86bc66"],
 "(t)  are calculated."
}], "Section",
 CellChangeTimes->{{3.556331359240596*^9, 3.5563315591255198`*^9}, {
  3.6304683512730336`*^9, 3.630468398135516*^9}, {3.630605227342019*^9, 
  3.630605234736432*^9}},
 Background->RGBColor[
  0., 0.5019607843137255, 
   1.],ExpressionUUID->"33ccaad4-cec6-418f-8fef-a59065b05a5a"],

Cell[CellGroupData[{

Cell[TextData[{
 "The next section has 2 cases, the first is for all TLMs in the up state and \
the second with all TLMs in the down state. In order to choose which case to \
calculate by executing one of the following in the yellow boxes: To consider \
all TLMs initially in the up state click on the hperlink to all up or to \
consider all TLMs in the down state click in the hyperlink to all down.",
 StyleBox[" You must choose one of the following.",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.628640364563839*^9, 3.6286404684444213`*^9}, {
  3.630466852750002*^9, 3.630467049965548*^9}, {3.6304672150762377`*^9, 
  3.630467261205519*^9}, {3.6305468781391616`*^9, 3.630546941256872*^9}, {
  3.6354544648384056`*^9, 
  3.635454534851329*^9}},ExpressionUUID->"e48e3bf7-e14c-4713-941a-\
3bd6661e06f9"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  ButtonBox[
   StyleBox["\"\<Hperlink to All Up\>\"",
    FontVariations->{"Underline"->True}],
   BaseStyle->"Hyperlink",
   ButtonData->"Allup"],
  FontVariations->{"Underline"->True}]], "Input",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.630467187323789*^9, 3.6304672028926163`*^9}, {
   3.630467677897851*^9, 3.6304677146359158`*^9}, {3.630545715094719*^9, 
   3.6305457429563675`*^9}, 3.6305458412677402`*^9},
 FontSize->18,
 FontColor->RGBColor[0, 0.67, 0],
 Background->RGBColor[1., 1., 0.5019607843137255],
 CellLabel->"In[10]:=",ExpressionUUID->"b8e985e6-5178-4081-842a-2eae33dffa3c"],

Cell[BoxData[
 ButtonBox["\<\"Hperlink to All Up\"\>",
  Appearance->Automatic,
  ButtonData->"Allup",
  Evaluator->Automatic,
  Method->"Preemptive"]], "Output",
 CellChangeTimes->{3.829241500827424*^9, 3.829241671722424*^9, 
  3.8292481442881556`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"a96cfddb-b7d4-47b9-baa2-b7d209f5669d"]
}, Open  ]],

Cell[BoxData["Allup"], "Input",ExpressionUUID->"cab3b2db-2834-42df-b885-727490115339"],

Cell[BoxData[
 StyleBox[
  ButtonBox[
   StyleBox["\"\<Hperlink to All Down\>\"",
    FontSize->18,
    FontVariations->{"Underline"->True},
    FontColor->RGBColor[0, 1, 0]],
   BaseStyle->"Hyperlink",
   ButtonData->"Alldown"],
  FontSize->18,
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 1, 0]]], "Input",
 CellChangeTimes->{{3.6304672684283314`*^9, 3.6304672795511513`*^9}, {
   3.6304678897306232`*^9, 3.6304678974214363`*^9}, {3.630546014022444*^9, 
   3.6305460485765047`*^9}, 3.6305463155865736`*^9},
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"0effbc87-dce3-488d-b6ed-\
d549f9509058"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
I have specialized to the case for n\[GreaterSlantEqual]0 and all TLMs \
initially in the \[OpenCurlyDoubleQuote]up\[CloseCurlyDoubleQuote] state. \
This affects the formulation in this section: You must execute the following \
cell to define.\
\>", "Section",
 CellChangeTimes->{{3.5645094562738323`*^9, 3.5645095256343746`*^9}, {
  3.6117011565125523`*^9, 3.611701175887786*^9}, {3.6286405533397703`*^9, 
  3.628640562808987*^9}, {3.6286407079672422`*^9, 3.62864071253805*^9}, {
  3.6305470586626787`*^9, 3.63054707655591*^9}},
 CellTags->"Allup",ExpressionUUID->"73b04f17-0ac3-410a-9bca-f3eaa4c33718"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"nM_", ",", "n_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", "r", ",", "c", ",", "n1", ",", "max", ",", "nmax", ",",
        "m", ",", "h", ",", "g", ",", "nn", ",", "b", ",", "sols", ",", 
       "vals", ",", "bn", ",", "nrm1", ",", "ba", ",", "an", ",", "coef1", 
       ",", "coef2", ",", "tcoef", ",", "sumcoef"}], "}"}], ",", 
     RowBox[{
      RowBox[{"r", "=", 
       RowBox[{"nM", "/", "2"}]}], ";", 
      RowBox[{"c", "=", 
       RowBox[{"r", "+", "n"}]}], ";", 
      RowBox[{"\[Alpha]", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"c", "-", "r"}]}], "]"}]}], ";", 
      RowBox[{"n1", "=", 
       RowBox[{"c", "+", "r"}]}], ";", 
      RowBox[{"max", "=", 
       RowBox[{"n1", "-", "\[Alpha]", "+", "1"}]}], ";", 
      RowBox[{"nmax", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"max", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], ":=", 
       RowBox[{"q", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "\[Alpha]"}], ")"}], "\[Beta]"}]}]}], ";", 
      RowBox[{
       RowBox[{"g", "[", "k_", "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "1"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", "k", "-", "\[Alpha]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"c", "-", "k", "-", "\[Alpha]", "+", "1"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "\[Alpha]"}], ")"}]}]}], ";", 
      RowBox[{"nn", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "nmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], "]"}], " ", 
          RowBox[{"h", "[", 
           RowBox[{"j", "-", "2"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", 
          RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"j", "-", "2"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"j", "-", "2"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "-", "1"}], ",", 
              RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"nmax", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{
           RowBox[{"2", " ", "i"}], "-", "1"}], ",", 
          RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Transpose", "[", "m", "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"m", " ", "nn"}]}], ";", 
      RowBox[{"b", "=", 
       RowBox[{"Plus", "@@@", "m"}]}], ";", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"[", 
            RowBox[{"max", "+", "1"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
         "q", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "60"}]}], "]"}]}], ";", 
      RowBox[{"b", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"b", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", 
      RowBox[{"vals", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"#1", ">", "#2"}], " ", "&"}]}], "]"}]}], ";", 
      RowBox[{"bn", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"b", "/.", 
          RowBox[{"q", "\[Rule]", " ", 
           RowBox[{"vals", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"nrm1", "=", 
       RowBox[{"Range", "[", "max", "]"}]}], ";", 
      RowBox[{
       RowBox[{"nrm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "-", "\[Alpha]"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "c", "+", "\[Alpha]"}], ")"}], "!"}]}], 
          ")"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nrm1", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"nrm1", "[", 
           RowBox[{"[", 
            RowBox[{"j", "-", "1"}], "]"}], "]"}], " ", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "j", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "-", "c", "+", "\[Alpha]", "+", "j", "-", "1"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "+", "c", "-", "\[Alpha]", "-", "j", "+", "2"}], 
             ")"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", "max"}], "}"}]}], "]"}], ";", 
      RowBox[{"bn", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "bn", "]"}], " ", "nrm1"}], "]"}]}], ";", 
      RowBox[{"ba", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Norm", "[", 
          RowBox[{"bn", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"an", "=", 
       RowBox[{"bn", "/", "ba"}]}], ";", 
      RowBox[{"coef1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coef1", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], 
          RowBox[{"an", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"i", "+", "j"}], ",", "1"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"coef2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coef2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"an", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"p", "+", "1"}]}], "]"}], "]"}], " ", 
            RowBox[{"an", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "+", "j"}], ",", 
               RowBox[{"p", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "0", ",", 
             RowBox[{"max", "-", "1"}]}], 
            RowBox[{"(*", "nM", "*)"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"tcoef", "=", 
       RowBox[{"coef1", " ", "coef2"}]}], ";", 
      RowBox[{"tcoef", "=", 
       RowBox[{"Transpose", "[", "tcoef", "]"}]}], ";", 
      RowBox[{"sumcoef", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sumcoef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"tcoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"qdiff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"qdiff", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"vals", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", 
          RowBox[{"vals", "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "i"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"qdiff", ",", "tcoef", ",", 
        RowBox[{"max", "-", "1"}]}], "}"}]}]}], "]"}]}], ";", 
  RowBox[{"jkm", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.5549202363466415`*^9, 3.554920367272401*^9}, {
   3.554920526936249*^9, 3.5549207088835244`*^9}, {3.554920779132998*^9, 
   3.5549207830512323`*^9}, {3.554921385516961*^9, 3.554921392658982*^9}, {
   3.5549214336680994`*^9, 3.5549214678676977`*^9}, 3.5549214989689503`*^9, {
   3.554921612545652*^9, 3.5549216173192606`*^9}, {3.554921981077355*^9, 
   3.5549221801723022`*^9}, {3.5549222176808095`*^9, 3.554922282988201*^9}, {
   3.5549223769160843`*^9, 3.5549224452108583`*^9}, {3.5549225445960903`*^9, 
   3.5549225679991727`*^9}, {3.5549225982342014`*^9, 3.5549226026254206`*^9}, 
   3.554922774896949*^9, 3.55492280759626*^9, {3.5549228473589463`*^9, 
   3.5549229088448663`*^9}, {3.5549234691788406`*^9, 
   3.5549234781344557`*^9}, {3.5549235581617994`*^9, 3.554923652076513*^9}, {
   3.5549237678338237`*^9, 3.5549237707430563`*^9}, {3.5549238694019127`*^9, 
   3.554923872631918*^9}, {3.5549239627486563`*^9, 3.554923977358281*^9}, 
   3.5549241194332576`*^9, {3.554924186691373*^9, 3.5549242405240617`*^9}, {
   3.55492440253983*^9, 3.5549244194063993`*^9}, {3.5549245709206104`*^9, 
   3.554924582948114*^9}, {3.554924618033533*^9, 3.554924826312353*^9}, {
   3.554924881684411*^9, 3.5549249594841347`*^9}, {3.5549251166493273`*^9, 
   3.5549251232325387`*^9}, {3.5549251605204296`*^9, 3.5549251698558683`*^9}, 
   3.5549252162568493`*^9, {3.5549253961328335`*^9, 3.554925412162999*^9}, {
   3.5549258184903708`*^9, 3.5549258225463886`*^9}, {3.5549258694652843`*^9, 
   3.554925894010399*^9}, {3.5549259418700075`*^9, 3.5549259467062187`*^9}, {
   3.554926150314878*^9, 3.554926156285299*^9}, 3.5549430842065163`*^9, {
   3.5549431633326073`*^9, 3.5549432032758055`*^9}, {3.5549907799400883`*^9, 
   3.5549907906373615`*^9}, {3.5549909488589315`*^9, 
   3.5549909580069466`*^9}, {3.5550297821927924`*^9, 3.5550297850163975`*^9}, 
   3.555029841590495*^9, 3.5561552183039885`*^9, 3.556155406800932*^9, {
   3.5561572905518675`*^9, 3.5561573182887163`*^9}, {3.5564179150801177`*^9, 
   3.5564179181390333`*^9}, {3.556418066023286*^9, 3.556418067801689*^9}, {
   3.5565874472338343`*^9, 3.556587450275839*^9}, {3.556587551228296*^9, 
   3.556587564519519*^9}, {3.556587640682423*^9, 3.5565876546444473`*^9}, 
   3.556588525846078*^9, {3.5641925849732285`*^9, 3.5641925964860487`*^9}, {
   3.5641931874047537`*^9, 3.5641932068423877`*^9}, {3.5642469541819706`*^9, 
   3.564246973458658*^9}, {3.564247213028325*^9, 3.5642472161620417`*^9}, {
   3.5642482646986933`*^9, 3.5642482807530537`*^9}, {3.56424881274208*^9, 
   3.5642488135688815`*^9}, {3.5642488478769784`*^9, 
   3.5642488486069794`*^9}, {3.5642492212698827`*^9, 3.5642492265521097`*^9}, 
   3.5642493434026585`*^9, {3.5642497027603393`*^9, 3.564249705997571*^9}, {
   3.5642497902873526`*^9, 3.5642497914273543`*^9}, 3.5642498449218335`*^9, {
   3.5645095696742845`*^9, 3.5645095935652647`*^9}, {3.5645139017151923`*^9, 
   3.564513914367526*^9}, {3.627764290578232*^9, 3.62776429535184*^9}, {
   3.628640608423467*^9, 3.62864061539668*^9}, {3.630467313933612*^9, 
   3.630467320033222*^9}, {3.6305463711694713`*^9, 3.6305463817774897`*^9}, 
   3.630546476360456*^9, 3.63054656373621*^9, {3.635377100584936*^9, 
   3.635377106169746*^9}, 3.6354546435367193`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"88d8faaf-0796-4fbb-8ae1-d52a88fb90fa"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Click on the following Hyperlink to Continue",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Subsection",
 CellChangeTimes->{{3.630546678599211*^9, 
  3.63054670628926*^9}},ExpressionUUID->"db5ecf23-8419-48ff-9f62-\
df674ff12a67"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  ButtonBox[
   StyleBox[
    ButtonBox[
     StyleBox["\"\<Hperlink to Continue\>\"",
      FontSize->18,
      FontVariations->{"Underline"->True},
      FontColor->RGBColor[0, 1, 0]],
     BaseStyle->"Hyperlink",
     ButtonData->"Alldown"],
    FontSize->18,
    FontVariations->{"Underline"->True},
    FontColor->RGBColor[0, 1, 0]],
   BaseStyle->"Hyperlink",
   ButtonData->"Continue"],
  FontSize->18,
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 1, 0]]], "Input",
 CellChangeTimes->{{3.6305466241239157`*^9, 3.630546648350758*^9}},
 Background->RGBColor[1., 1., 0.5019607843137255],
 CellLabel->"In[12]:=",ExpressionUUID->"3b55547b-99cf-4c26-ae48-4c9e145b992f"],

Cell[BoxData[
 ButtonBox[
  ButtonBox["\<\"Hperlink to Continue\"\>",
   Appearance->Automatic,
   ButtonData->"Alldown",
   Evaluator->Automatic,
   Method->"Preemptive"],
  Appearance->Automatic,
  ButtonData->"Continue",
  Evaluator->Automatic,
  Method->"Preemptive"]], "Output",
 CellChangeTimes->{3.8292481623771505`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"be3ae2f2-06e3-402e-825a-c6de3015caff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
I have specialized to the case for n\[GreaterSlantEqual]0 and all TLMs \
initially in the \[OpenCurlyDoubleQuote]down\[CloseCurlyDoubleQuote] state. \
This affects the formulation in this section\
\>", "Section",
 CellChangeTimes->{{3.5645094562738323`*^9, 3.5645095256343746`*^9}, {
  3.6117011565125523`*^9, 3.611701175887786*^9}, {3.6286405533397703`*^9, 
  3.628640562808987*^9}, {3.628640650761942*^9, 3.628640699324827*^9}},
 CellTags->"Alldown",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"nM_", ",", "n_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", "r", ",", "c", ",", "n1", ",", "max", ",", "nmax", ",",
        "m", ",", "h", ",", "g", ",", "nn", ",", "b", ",", "sols", ",", 
       "vals", ",", "bn", ",", "nrm1", ",", "ba", ",", "an", ",", "coef1", 
       ",", "coef2", ",", "tcoef", ",", "sumcoef"}], "}"}], ",", 
     RowBox[{
      RowBox[{"r", "=", 
       RowBox[{"nM", "/", "2"}]}], ";", 
      RowBox[{"c", "=", 
       RowBox[{"n", "-", "r"}]}], ";", 
      RowBox[{"\[Alpha]", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"c", "-", "r"}]}], "]"}]}], ";", 
      RowBox[{"n1", "=", 
       RowBox[{"c", "+", "r"}]}], ";", 
      RowBox[{"max", "=", 
       RowBox[{"n1", "-", "\[Alpha]", "+", "1"}]}], ";", 
      RowBox[{"nmax", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"max", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], ":=", 
       RowBox[{"q", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "\[Alpha]"}], ")"}], "\[Beta]"}]}]}], ";", 
      RowBox[{
       RowBox[{"g", "[", "k_", "]"}], ":=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "1"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", "k", "-", "\[Alpha]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"c", "-", "k", "-", "\[Alpha]", "+", "1"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "\[Alpha]"}], ")"}]}]}], ";", 
      RowBox[{"nn", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "nmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], "]"}], " ", 
          RowBox[{"h", "[", 
           RowBox[{"j", "-", "2"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", 
          RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"j", "-", "2"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"j", "-", "2"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "-", "1"}], ",", 
              RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"nmax", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{
           RowBox[{"2", " ", "i"}], "-", "1"}], ",", 
          RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"Transpose", "[", "m", "]"}]}], ";", 
      RowBox[{"m", "=", 
       RowBox[{"m", " ", "nn"}]}], ";", 
      RowBox[{"b", "=", 
       RowBox[{"Plus", "@@@", "m"}]}], ";", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"[", 
            RowBox[{"max", "+", "1"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
         "q", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "200"}]}], "]"}]}], ";", 
      RowBox[{"b", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"b", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", 
      RowBox[{"vals", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"#1", ">", "#2"}], " ", "&"}]}], "]"}]}], ";", 
      RowBox[{"bn", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"b", "/.", 
          RowBox[{"q", "\[Rule]", " ", 
           RowBox[{"vals", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"nrm1", "=", 
       RowBox[{"Range", "[", "max", "]"}]}], ";", 
      RowBox[{
       RowBox[{"nrm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n1", "-", "\[Alpha]"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "c", "+", "\[Alpha]"}], ")"}], "!"}]}], 
          ")"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nrm1", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"nrm1", "[", 
           RowBox[{"[", 
            RowBox[{"j", "-", "1"}], "]"}], "]"}], " ", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "j", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "-", "c", "+", "\[Alpha]", "+", "j", "-", "1"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{"r", "+", "c", "-", "\[Alpha]", "-", "j", "+", "2"}], 
             ")"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", "max"}], "}"}]}], "]"}], ";", 
      RowBox[{"bn", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "bn", "]"}], " ", "nrm1"}], "]"}]}], ";", 
      RowBox[{"ba", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Norm", "[", 
          RowBox[{"bn", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"an", "=", 
       RowBox[{"bn", "/", "ba"}]}], ";", 
      RowBox[{"coef1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coef1", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"an", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "max"}], "]"}], "]"}], 
          RowBox[{"an", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"i", "+", "j"}], ",", "max"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"coef2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coef2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"p", " ", 
            RowBox[{"an", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"max", "-", "p"}]}], "]"}], "]"}], " ", 
            RowBox[{"an", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "+", "j"}], ",", 
               RowBox[{"max", "-", "p"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", 
             RowBox[{"max", "-", "1"}]}], 
            RowBox[{"(*", "nM", "*)"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"tcoef", "=", 
       RowBox[{"coef1", " ", "coef2"}]}], ";", 
      RowBox[{"tcoef", "=", 
       RowBox[{"Transpose", "[", "tcoef", "]"}]}], ";", 
      RowBox[{"sumcoef", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sumcoef", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"tcoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"qdiff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"max", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"qdiff", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"vals", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", 
          RowBox[{"vals", "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "i"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"max", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"max", "-", "i"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"qdiff", ",", "tcoef", ",", 
        RowBox[{"max", "-", "1"}]}], "}"}]}]}], "]"}]}], ";", 
  RowBox[{"jkm", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.5549202363466415`*^9, 3.554920367272401*^9}, {
   3.554920526936249*^9, 3.5549207088835244`*^9}, {3.554920779132998*^9, 
   3.5549207830512323`*^9}, {3.554921385516961*^9, 3.554921392658982*^9}, {
   3.5549214336680994`*^9, 3.5549214678676977`*^9}, 3.5549214989689503`*^9, {
   3.554921612545652*^9, 3.5549216173192606`*^9}, {3.554921981077355*^9, 
   3.5549221801723022`*^9}, {3.5549222176808095`*^9, 3.554922282988201*^9}, {
   3.5549223769160843`*^9, 3.5549224452108583`*^9}, {3.5549225445960903`*^9, 
   3.5549225679991727`*^9}, {3.5549225982342014`*^9, 3.5549226026254206`*^9}, 
   3.554922774896949*^9, 3.55492280759626*^9, {3.5549228473589463`*^9, 
   3.5549229088448663`*^9}, {3.5549234691788406`*^9, 
   3.5549234781344557`*^9}, {3.5549235581617994`*^9, 3.554923652076513*^9}, {
   3.5549237678338237`*^9, 3.5549237707430563`*^9}, {3.5549238694019127`*^9, 
   3.554923872631918*^9}, {3.5549239627486563`*^9, 3.554923977358281*^9}, 
   3.5549241194332576`*^9, {3.554924186691373*^9, 3.5549242405240617`*^9}, {
   3.55492440253983*^9, 3.5549244194063993`*^9}, {3.5549245709206104`*^9, 
   3.554924582948114*^9}, {3.554924618033533*^9, 3.554924826312353*^9}, {
   3.554924881684411*^9, 3.5549249594841347`*^9}, {3.5549251166493273`*^9, 
   3.5549251232325387`*^9}, {3.5549251605204296`*^9, 3.5549251698558683`*^9}, 
   3.5549252162568493`*^9, {3.5549253961328335`*^9, 3.554925412162999*^9}, {
   3.5549258184903708`*^9, 3.5549258225463886`*^9}, {3.5549258694652843`*^9, 
   3.554925894010399*^9}, {3.5549259418700075`*^9, 3.5549259467062187`*^9}, {
   3.554926150314878*^9, 3.554926156285299*^9}, 3.5549430842065163`*^9, {
   3.5549431633326073`*^9, 3.5549432032758055`*^9}, {3.5549907799400883`*^9, 
   3.5549907906373615`*^9}, {3.5549909488589315`*^9, 
   3.5549909580069466`*^9}, {3.5550297821927924`*^9, 3.5550297850163975`*^9}, 
   3.555029841590495*^9, 3.5561552183039885`*^9, 3.556155406800932*^9, {
   3.5561572905518675`*^9, 3.5561573182887163`*^9}, {3.5564179150801177`*^9, 
   3.5564179181390333`*^9}, {3.556418066023286*^9, 3.556418067801689*^9}, {
   3.5565874472338343`*^9, 3.556587450275839*^9}, {3.556587551228296*^9, 
   3.556587564519519*^9}, {3.556587640682423*^9, 3.5565876546444473`*^9}, 
   3.556588525846078*^9, {3.5641925849732285`*^9, 3.5641925964860487`*^9}, {
   3.5641931874047537`*^9, 3.5641932068423877`*^9}, {3.5642469541819706`*^9, 
   3.564246973458658*^9}, {3.564247213028325*^9, 3.5642472161620417`*^9}, {
   3.5642482646986933`*^9, 3.5642482807530537`*^9}, {3.56424881274208*^9, 
   3.5642488135688815`*^9}, {3.5642488478769784`*^9, 
   3.5642488486069794`*^9}, {3.5642492212698827`*^9, 3.5642492265521097`*^9}, 
   3.5642493434026585`*^9, {3.5642497027603393`*^9, 3.564249705997571*^9}, {
   3.5642497902873526`*^9, 3.5642497914273543`*^9}, 3.5642498449218335`*^9, {
   3.5645095696742845`*^9, 3.5645095935652647`*^9}, {3.564509787779809*^9, 
   3.5645097893710117`*^9}, {3.5645101044313126`*^9, 
   3.5645101372440476`*^9}, {3.5645102467575216`*^9, 3.5645102887965*^9}, {
   3.564511677370344*^9, 3.564511681239151*^9}, {3.564511775986871*^9, 
   3.5645117768604727`*^9}, {3.627998895348138*^9, 3.6279988961905394`*^9}, {
   3.6280457175162907`*^9, 3.6280457249419036`*^9}, {3.628082520201271*^9, 
   3.6280825331024933`*^9}, {3.6286407559685264`*^9, 3.628640763035339*^9}, {
   3.630468153995087*^9, 3.630468162325502*^9}, {3.635377124811779*^9, 
   3.635377130521389*^9}, 3.6354547044236264`*^9, {3.636587852230086*^9, 
   3.6365878542000885`*^9}, {3.6373669826832867`*^9, 
   3.6373669859280925`*^9}, {3.6374112629487295`*^9, 
   3.6374112647739325`*^9}, {3.6375404773926086`*^9, 3.6375404779698095`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"08f7a2fd-3498-4a8e-95f4-20447607f395"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "ti",
 StyleBox["This is a continuation cell",
  FontColor->GrayLevel[0]]
}], "Subchapter",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.622681024581027*^9, 3.622681035953447*^9}, {
   3.6226810914583445`*^9, 3.622681124343202*^9}, 3.622681288798691*^9, {
   3.635382737902439*^9, 3.6353827434404488`*^9}, {3.635455011525766*^9, 
   3.6354550585598483`*^9}, 3.638223243518093*^9},
 FontColor->GrayLevel[1],
 Background->RGBColor[
  0.9333333333333333, 0.9137254901960784, 0.7647058823529411],
 CellTags->"Continue",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed"],

Cell["\<\
This Section generates the photon density distributions: There are 11 \
separate cases which can be choosen\
\>", "Section",
 CellChangeTimes->{{3.611701216245057*^9, 3.6117012231558695`*^9}, {
  3.630605282020115*^9, 3.6306053140781713`*^9}, {3.630605475257654*^9, 
  3.630605504164505*^9}},
 TextAlignment->Center,
 Background->RGBColor[
  0., 0.5019607843137255, 
   1.],ExpressionUUID->"9de24b4d-7f25-4d48-bfb2-fb8ba1d8653d"],

Cell[TextData[{
 "Various photon distribution are calculated based on the table in the  \
documentation. The photon density matrix is calculated and displayed. In \
addition calculations are made to determine how far calculations are carried \
out in n in the next section (maxn). Choose which photon density is desired \
by clicking on the desired hyperlink associated with the desired function. ",
 StyleBox["You must choose one of the following eleven which are disignated \
by quotation marks.",
  FontSize->24,
  FontColor->RGBColor[1, 1, 0]]
}], "Section",
 CellChangeTimes->{{3.5563315952331095`*^9, 3.556331674161841*^9}, {
  3.6117008972712965`*^9, 3.6117009117793226`*^9}, {3.611701000855479*^9, 
  3.6117010890268335`*^9}, {3.611701364414117*^9, 3.61170137148093*^9}, {
  3.628641887656914*^9, 3.6286419383258033`*^9}, {3.6286453195763426`*^9, 
  3.6286453695744305`*^9}, {3.6306058959747934`*^9, 3.6306059527744927`*^9}, {
  3.6354550988703194`*^9, 
  3.635455155108418*^9}},ExpressionUUID->"7b6ae121-8707-428d-ba3e-\
db0ed38284c1"],

Cell[CellGroupData[{

Cell[TextData[{
 ButtonBox["\[OpenCurlyDoubleQuote]Coherent Photon Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 1"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Thermal Photon Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 2"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Mixed Coherent and Thermal Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 3"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Coherent State\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 4"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Thermal State\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 5"],
 " ",
 ButtonBox[" \[OpenCurlyDoubleQuote]Squeezed Vacuum\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 6"],
 " \n\n",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Fock state with initially just l \
photons\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 7"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Displaced Squeezed Thermal State (DSTS)\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 8"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Mixed Squeezed Coherent State and Thermal \
State\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 9"],
 " ",
 ButtonBox["\[OpenCurlyDoubleQuote]Displaced Number (Fock) State for the \
number state   l\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 10"],
 "\n\n",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Displaced Number State for the  \
initial number state m\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 11"]
}], "Section",
 CellChangeTimes->{{3.630606035938239*^9, 3.6306060480750604`*^9}, {
  3.630606094282342*^9, 3.6306062407509985`*^9}, {3.6306062708434515`*^9, 
  3.6306062822470713`*^9}, {3.630606314461128*^9, 3.630606323415544*^9}, {
  3.63060637230603*^9, 3.6306063852072525`*^9}, {3.6306064306657324`*^9, 
  3.6306064420537524`*^9}, {3.630606487824233*^9, 3.630606493549443*^9}, {
  3.630606542783129*^9, 3.6306065520339456`*^9}, {3.6306066105652485`*^9, 
  3.6306066134980536`*^9}, {3.6306068729889092`*^9, 3.630607086990085*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"31940e24-fc57-42e6-9e49-\
42a0d457438f"],

Cell["Case 1", "Subsection",
 CellChangeTimes->{{3.6117014646598935`*^9, 3.611701472647107*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 1",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coherent Photon Distribution: The formulation is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "nn"], TraditionalForm]],ExpressionUUID->
  "d94d1dd0-527b-4951-8508-a21e9dde588d"],
 "=",
 Cell[BoxData[
  FormBox[
   TagBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["e", 
       RowBox[{"-", 
        SuperscriptBox["\[Beta]", "2"]}]], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
       RowBox[{"2", "n"}]]}], 
     RowBox[{"n", "!"}]],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "33ad81b7-672b-4e7c-befe-5e144b8734d8"],
 " where the mean number of photons ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f9ef0d2c-9979-4e3f-b93f-b992fce9aaf0"],
 " and the variance is given by ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b61e851d-00a7-45fe-9eeb-0e95a8daff3b"],
 "=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["n", "_"], TraditionalForm]],ExpressionUUID->
  "e692e57c-f14e-4d43-9845-db0341b1814a"],
 ". In the section immediately below nbc stands for ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3153d0d0-87e8-41b9-9814-d650833ed762"],
 "=",
 Cell[BoxData[
  FormBox["var", TraditionalForm]],ExpressionUUID->
  "81dbf275-203a-49e0-9e8d-9d517cd0360f"],
 " and rhoc stands for the coherent photon distribution.   In the case when \
the energy level separation of the TLM does not match the energy of the \
photon, the distribution is multiplied by the following factor ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "+", "1"}], 
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "+", "1", "+", "\[CapitalDelta]"}]], 
   TraditionalForm]],ExpressionUUID->"2446772a-03d5-412f-bed7-cc52b0d76e3a"],
 " but only for 1 TLM. There is an approximation that can be used when N\
\[Succeeds]1 but in this notebook we will not be using that approximation. \
The quantity del or \[CapitalDelta] is a measure of the non resonance."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
  3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604961089892101*^9, 
  3.604961148236203*^9}, {3.6049611809348607`*^9, 3.604961213012517*^9}, {
  3.604961265335009*^9, 3.604961302778075*^9}, {3.604961344929349*^9, 
  3.604961362073779*^9}, {3.6049615558729196`*^9, 3.6049615757317543`*^9}, {
  3.6049616258546424`*^9, 3.604961694479163*^9}, {3.6049617521836643`*^9, 
  3.6049617540868673`*^9}, {3.604961836299012*^9, 3.604961877093084*^9}, {
  3.6049619217715626`*^9, 3.6049620272433476`*^9}, {3.604962178345213*^9, 
  3.604962334953888*^9}, {3.6049632271470556`*^9, 3.604963234837869*^9}, {
  3.604963773119815*^9, 3.6049638116674824`*^9}, {3.604963871103587*^9, 
  3.604963913270461*^9}, {3.6050515485177984`*^9, 3.6050516838168364`*^9}, {
  3.6117008099891434`*^9, 
  3.611700818943559*^9}},ExpressionUUID->"9a1961f6-c7cb-439d-9276-\
28cc2262504d"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of coherent photons to be used in the \
calculation. The calculation does not take much time; however, to reduce the \
overall final calculation time, values for the minimum and maximum number of \
photons used in plotting and the final calculation are choosen when the \
number of coherent number of photons is \[GreaterSlantEqual] 500.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
   3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
   3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, 
   3.6354569290655336`*^9},ExpressionUUID->"feb23c99-b751-4ad3-800e-\
7acdfce59ab8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "nbc", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.63061020981157*^9, 3.6306102104199715`*^9}, 
   3.635380845556715*^9, 3.635456880705449*^9, {3.6354570212772956`*^9, 
   3.635457062851369*^9}, {3.6354574252400055`*^9, 3.635457471821687*^9}, {
   3.635457505751747*^9, 3.6354575630974474`*^9}, {3.6354596463251066`*^9, 
   3.63545964841551*^9}, {3.6354597095208178`*^9, 3.635459717367631*^9}, {
   3.6356221916962996`*^9, 3.635622211867134*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"02134f9d-6298-4cde-9226-4bcfe08cd1e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbc = 1\"\>":>($CellContext`nbc = 
       1; Null), "\<\"nbc = 5\"\>":>($CellContext`nbc = 5; 
      Null), "\<\"nbc = 10\"\>":>($CellContext`nbc = 10; 
      Null), "\<\"nbc = 20\"\>":>($CellContext`nbc = 20; 
      Null), "\<\"nbc = 40\"\>":>($CellContext`nbc = 40; 
      Null), "\<\"nbc = 50\"\>":>($CellContext`nbc = 50; 
      Null), "\<\"nbc = 100\"\>":>($CellContext`nbc = 100; 
      Null), "\<\"nbc = 200\"\>":>($CellContext`nbc = 200; 
      Null), "\<\"nbc = 500\"\>":>($CellContext`nbc = 500; 
      Null), "\<\"nbc = 1000\"\>":>($CellContext`nbc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbc, StandardForm],
      ImageSizeCache->{15., {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.6572089205194483`*^9, 3.657238882108138*^9, 
  3.678893731239049*^9, 3.697688910971828*^9, 3.829248195524151*^9, 
  3.8292548848391705`*^9, 3.8293480095288496`*^9, 3.8294103914118223`*^9, 
  3.8294346446802554`*^9, 3.829492478017769*^9, 3.829526292761956*^9, 
  3.8295782593482265`*^9, 3.829578697240225*^9, 3.829592351184512*^9, 
  3.8296983952904005`*^9, 3.8296993795614047`*^9, 3.8297341532617693`*^9, 
  3.8297429065643063`*^9, 3.829746077957661*^9, 3.8297472177046638`*^9, 
  3.8297784180289164`*^9, 3.8298616018327713`*^9, 3.8298626432387686`*^9, 
  3.830366523944846*^9, 3.830370080552459*^9, 3.8303793741834564`*^9, 
  3.83054545409137*^9, 3.8305474006243863`*^9, 3.830553441269832*^9, 
  3.8305541667278333`*^9, 3.830563002078265*^9, 3.831883575768021*^9, 
  3.83188364690602*^9, 3.8319300860955997`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f5cdbf6b-36ef-464c-b806-d5e4a0e4006a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhoc", "[", 
    RowBox[{"n_", ",", "nbc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "nbc"}], "]"}], 
    RowBox[{
     RowBox[{"nbc", "^", "n"}], "/", 
     RowBox[{"n", "!"}]}]}]}], ";", 
  RowBox[{"nmean", "=", "nbc"}], ";", 
  RowBox[{"var", "=", "nbc"}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nbc", "+", 
      RowBox[{"8", " ", 
       RowBox[{"Sqrt", "[", "nbc", "]"}]}]}], "]"}]}],
   FontFamily->"Courier New",
   FontSize->24], 
  StyleBox[";",
   FontFamily->"Courier New",
   FontSize->16], 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhoc", "[", 
      RowBox[{"n", ",", "nbc"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "maxn"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"std", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"Sqrt", "[", "var", "]"}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nbc", "<", "500"}], ",", 
    RowBox[{"minn", "=", "0"}], ",", 
    RowBox[{"minn", "=", 
     RowBox[{"nbc", "-", 
      RowBox[{"6", " ", "std"}]}]}]}], "]"}], ";", 
  StyleBox[
   RowBox[{"photoncaltime", "=", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}]}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14,
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  StyleBox[
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Filling", "\[Rule]", "None"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
     RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\) Coherent Case\>\"", 
          ",", "Bold", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{
          "\"\<Density Matrix for Coherent State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(c\)]\) = \
\!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
           RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
           "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
           RowBox[{"ToString", "[", "var", "]"}]}], 
          RowBox[{"(*", 
           RowBox[{"<>", "\"\<\\n Calculation Time=\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"N", "[", 
              RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}]}], "*)"}], 
          "<>", "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", 
        ",", 
        RowBox[{"Background", "\[Rule]", 
         RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], "]"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.830563051421265*^9, 3.8305630518642693`*^9}, {
  3.8305631063522654`*^9, 3.8305631471202636`*^9}, {3.8305632034652696`*^9, 
  3.8305632178812695`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"66462f91-4732-4f49-ae70-db67db10c206"]
}, Open  ]],

Cell[TextData[StyleBox[ButtonBox["\[OpenCurlyDoubleQuote]Execute this \
hyperlink to go to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"],
 FontSize->24]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->18,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"20c92efe-81ad-4006-ac84-\
24afddc0eb80"],

Cell["Case 2", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 2",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Thermal Photon Distribution: For the thermal distribution, ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "n"}]], "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], 
        "n"]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "2"], "+", 
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f5ed30d0-bb43-4b86-b5f5-9048e267e180"],
 " and where the mean number of photons ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SubscriptBox[
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "T"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dd9f61bb-64f9-404a-bc1b-1946b5465ca6"],
 ". In the calculation below, nbt=",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SubscriptBox[
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "T"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1edd00a9-4b19-4db3-ad04-f667ccbbf8da"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.6048735557749248`*^9, 
   3.6048735626857367`*^9}, {3.6050517243769073`*^9, 3.605051744844143*^9}, 
   3.6050518301938934`*^9, {3.605051891392801*^9, 3.605051895932409*^9}, {
   3.60505193090767*^9, 3.6050519826217613`*^9}, {3.605052217996975*^9, 
   3.605052220414979*^9}},ExpressionUUID->"e4bf37fa-cafe-4bb6-a56d-\
663ac5694b22"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of Thermal photons to be used in the \
calculation. Normally I have used small values and don\[CloseCurlyQuote]t \
believe there is much interest in going beyond 100. The calculation does not \
take much time. For the user interested in off resonance, some \
experimentation with the value of the minimum photon number \
\[OpenCurlyDoubleQuote]minn\[CloseCurlyDoubleQuote] and maximum photon number \
\[OpenCurlyDoubleQuote]maxn\[CloseCurlyDoubleQuote] may be appropriate.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
  3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
  3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, {
  3.6306092291158476`*^9, 3.6306092413306694`*^9}, {3.630609307693186*^9, 
  3.6306093867385244`*^9}, {3.6306098311677055`*^9, 3.63060993061788*^9}, {
  3.635457961319347*^9, 
  3.635457993127803*^9}},ExpressionUUID->"396bbb17-bb8f-4bfe-8a47-\
d656d781cb05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "nbt", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbt", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, 
   3.6353893936497865`*^9, 3.635457760094593*^9, {3.635457793400652*^9, 
   3.635457828734714*^9}, {3.6354578640063763`*^9, 3.6354579332548976`*^9}, {
   3.6354596549051213`*^9, 3.635459656449524*^9}, {3.635459724652844*^9, 
   3.6354597449016795`*^9}, {3.635622223457955*^9, 3.6356222418659873`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fc41a924-5f91-4c32-b567-03bd39481885"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbt = 1\"\>":>($CellContext`nbt = 
       1; Null), "\<\"nbt = 5\"\>":>($CellContext`nbt = 5; 
      Null), "\<\"nbt = 10\"\>":>($CellContext`nbt = 10; 
      Null), "\<\"nbt = 20\"\>":>($CellContext`nbt = 20; 
      Null), "\<\"nbt = 40\"\>":>($CellContext`nbt = 40; 
      Null), "\<\"nbt = 50\"\>":>($CellContext`nbt = 50; 
      Null), "\<\"nbt = 100\"\>":>($CellContext`nbt = 100; 
      Null), "\<\"nbt = 200\"\>":>($CellContext`nbt = 200; 
      Null), "\<\"nbt = 500\"\>":>($CellContext`nbt = 500; 
      Null), "\<\"nbt = 1000\"\>":>($CellContext`nbt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbt, StandardForm],
      ImageSizeCache->{15., {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.8295947140828624`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"4356af24-b2c2-4385-9630-609162b16a2e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhonc", "[", 
    RowBox[{"n_", ",", "nbt_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "nbt"}], ")"}]}], ")"}], "^", "n"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"nbt", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "nbt"}], ")"}]}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhonc", "[", 
      RowBox[{"n", ",", "nbt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nbt", "+", 
         RowBox[{"10", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nbt", "+", 
      RowBox[{"10", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"nmean", "=", "nbt"}], ";", 
  StyleBox[
   RowBox[{"photoncaltime", "=", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}]}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14,
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\) Thermal Case\>\"", ",", 
         "Bold", ",", "18"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\!\(\*SubscriptBox[\
\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "nbt", "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "var", "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.605052244548221*^9, {3.605052702052225*^9, 3.605052708120636*^9}, {
   3.611704027221595*^9, 3.6117040617288556`*^9}, {3.6193982662421556`*^9, 
   3.6193982770217743`*^9}, {3.6286452814654756`*^9, 3.628645298438305*^9}, {
   3.6306094781858854`*^9, 3.630609568931245*^9}, 3.6306096176033297`*^9, {
   3.6306100869769545`*^9, 3.630610087819356*^9}, 3.6307994699762015`*^9, {
   3.630800425072279*^9, 3.6308004270222826`*^9}, {3.6308009023239174`*^9, 
   3.6308009034159193`*^9}, 3.635379675431859*^9, 3.635379711889123*^9, {
   3.638222948241679*^9, 3.638222954561688*^9}, {3.6382230761768584`*^9, 
   3.63822308456687*^9}, {3.638223289282158*^9, 3.6382232957521667`*^9}, {
   3.63822340492832*^9, 3.6382234110683284`*^9}, {3.6382692900095396`*^9, 
   3.638269297372752*^9}, {3.638281211008478*^9, 3.638281218590091*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d538f6d2-2f01-4470-85a5-d9fdc93321cb"]
}, Open  ]],

Cell[TextData[StyleBox[ButtonBox["\[OpenCurlyDoubleQuote]Execute this \
hyperlink to go to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"],
 FontSize->24]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->18,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"18c0b506-f065-456a-bb42-\
e84bc78b1f8c"],

Cell["Case 3", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117017858800573`*^9, 3.6117017886880627`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 3",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mixed Coherent and Thermal Distribution :  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "m"}]], "=", 
      RowBox[{
       FractionBox[
        SuperscriptBox["e", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Beta]", "2"], 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", "1"}]]}]], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], "n"], 
       RowBox[{"M", "(", 
        RowBox[{
         RowBox[{"-", "n"}], ",", "1", ",", 
         FractionBox[
          RowBox[{"-", 
           SuperscriptBox["\[Beta]", "2"]}], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]]}], 
        ")"}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ad0434b3-6365-448e-909d-c0305a19b15a"],
 " ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "=", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], "+", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"]}]}], ",", "\[NonBreakingSpace]",
       "\[NonBreakingSpace]", 
      RowBox[{
       RowBox[{"v", "a", "r"}], "=", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"]}]}], ")"}]}], "+", 
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3db318a9-801f-429a-b57a-43a827e12285"],
 " where M is the Confluent Hypergeometric function that can be expressed in \
terms of the Laguerre Polynomial as ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"M", "(", 
      RowBox[{
       RowBox[{"-", "n"}], ",", "1", ",", 
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
          "2"]}], 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]]}], ")"}], 
     "=", 
     RowBox[{
      SubsuperscriptBox["L", "n", "0"], "(", 
      FractionBox[
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"]}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "(", 
        RowBox[{
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "+", "1"}], ")"}]], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "649820da-d8a9-4335-a72f-48db50452800"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
  3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
  3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
  3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
  3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
  3.605143100792664*^9, 
  3.605143128077112*^9}},ExpressionUUID->"9a1d7260-d2ee-40de-8999-\
df9357c020de"],

Cell["\<\
Only in the case of a very small number of thermal photons, would it be \
possible to consider more than one form for the following calculation. \
Personally, I do not think it worth developing the second form since even for \
the number of thermal photons equal to 5 and the number of coherent photons \
equal to 1000, the range of calculation over photon number would be large \
(from about 400 t0 1600). Admittedly, in the example below the value of maxn \
is much too large and it could be reduced significantly (to perhaps a third \
of its value) without loss of accuracy.\
\>", "Subsection",
 CellChangeTimes->{{3.629161218404418*^9, 3.6291614232795777`*^9}, {
  3.629161598015485*^9, 3.629161701849267*^9}, {3.6291617550297604`*^9, 
  3.6291617749665956`*^9}, {3.629162117418397*^9, 
  3.6291621352492285`*^9}},ExpressionUUID->"2b4daec9-11b3-46f4-be1e-\
a2ac0863d22b"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of Coherent and Thermal photons to be used \
in the calculation. The calculation does not take much time. For the user \
interested in off resonance, some experimentation with the value of the \
minimum photon number \[OpenCurlyDoubleQuote]minn\[CloseCurlyDoubleQuote] and \
maximum photon number \[OpenCurlyDoubleQuote]maxn\[CloseCurlyDoubleQuote] may \
be appropriate.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
  3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
  3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, {
  3.6306092291158476`*^9, 3.6306092413306694`*^9}, {3.630609307693186*^9, 
  3.6306093867385244`*^9}, {3.6306098311677055`*^9, 3.63060993061788*^9}, {
  3.6307996531049232`*^9, 3.630799709748623*^9}, {3.630799805454791*^9, 
  3.630799869212103*^9}, {3.6354582582502685`*^9, 
  3.6354582606682725`*^9}},ExpressionUUID->"e9a43caf-46d9-4b5a-8d99-\
c26a89b48b3d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Clear", "[", 
    RowBox[{"nbc", ",", "nbt"}], "]"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox["{",
    FontSize->18], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbt", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, 
   3.6353894716499233`*^9, {3.635458284692315*^9, 3.6354582976091375`*^9}, {
   3.6354583318667974`*^9, 3.635458411192937*^9}, 3.635458491392678*^9, {
   3.6354591556886444`*^9, 3.6354591753758793`*^9}, {3.6354592162323513`*^9, 
   3.6354592342503824`*^9}, {3.635459273687252*^9, 3.63545928392087*^9}, {
   3.635459385835849*^9, 3.6354594595303783`*^9}, {3.6354594896540313`*^9, 
   3.635459519684084*^9}, {3.635459555486147*^9, 3.635459593051013*^9}, {
   3.635622254112009*^9, 
   3.6356222557656116`*^9}},ExpressionUUID->"421034ce-f8de-495d-a5bf-\
3bae09832295"],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhocanc", "[", 
    RowBox[{"n_", ",", "nbc_", ",", "nbt_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "nbc"}], "/", 
      RowBox[{"(", 
       RowBox[{"nbt", "+", "1"}], ")"}]}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "/", 
       RowBox[{"(", 
        RowBox[{"nbt", "+", "1"}], ")"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"Hypergeometric1F1", "[", 
      RowBox[{
       RowBox[{"-", "n"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "nbc"}], "/", 
        RowBox[{"(", 
         RowBox[{"nbt", 
          RowBox[{"(", 
           RowBox[{"nbt", "+", "1"}], ")"}]}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbc", "+", "nbt"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "nbt"}]}], ")"}]}], "+", 
    RowBox[{"nbt", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}]}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhocanc", "[", 
      RowBox[{"n", ",", "nbc", ",", "nbt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"20", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for Coherent Plus Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
         RowBox[{"ToString", "[", "nbt", "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \
\(c\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "nmean", "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "var", "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117041097769403`*^9, 3.6117041507114115`*^9}, 
   3.62916096317237*^9, {3.629162066312707*^9, 3.6291620722251177`*^9}, {
   3.630799517915086*^9, 3.6307995368691187`*^9}, {3.6308003736233883`*^9, 
   3.630800382905405*^9}, {3.6308004370843*^9, 3.6308004528403277`*^9}, {
   3.6308006132554097`*^9, 3.630800614129011*^9}, {3.630800667169104*^9, 
   3.6308006685263066`*^9}, {3.6308008945395036`*^9, 3.6308008956783056`*^9}, 
   3.635379570927275*^9, 
   3.6353796161517544`*^9},ExpressionUUID->"51296a9b-aaf2-4056-92be-\
5a872a0bf0cc"]
}, Open  ]],

Cell[TextData[StyleBox[ButtonBox["\[OpenCurlyDoubleQuote]Execute this \
hyperlink to go to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"],
 FontSize->24]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->18,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"ff92e76d-dcef-41c8-ae4a-\
21e5d44c4551"],

Cell["Case 4", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018026500874`*^9, 3.611701805551692*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 4",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Coherent State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["N", "1"], "(", 
       RowBox[{"\[Beta]", ",", "r", ",", "\[Psi]"}], ")"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          FractionBox["1", "2"], "T", "a", "n", 
          RowBox[{"h", "(", "r", ")"}]}], "]"}], "n"], 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        RowBox[{
         SubscriptBox["H", "n"], 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
            "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
            SqrtBox["2"]], "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["e", 
              RowBox[{
               RowBox[{"-", "i"}], 
               FractionBox[
                RowBox[{"\[Psi]", "+", "\[Pi]"}], "2"]}]], 
             SuperscriptBox[
              RowBox[{"T", "a", "n", "h"}], 
              RowBox[{"-", 
               FractionBox["1", "2"]}]], 
             RowBox[{"(", "r", ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", 
              RowBox[{"i", 
               FractionBox[
                RowBox[{"\[Psi]", "+", "\[Pi]"}], "2"]}]], 
             SuperscriptBox[
              RowBox[{"T", "a", "n", "h"}], 
              FractionBox["1", "2"]], 
             RowBox[{"(", "r", ")"}]}]}], "]"}], "}"}]}], 
        "\[RightBracketingBar]"}], "2"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3457c67a-0578-4576-8753-d0f1ad45e85c"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], "[", 
        RowBox[{
         RowBox[{"C", "o", "s", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}], "+", 
         RowBox[{"C", "o", 
          RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}]}], "]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], 
         RowBox[{"(", 
          RowBox[{"2", "r"}], ")"}]}], "2"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "21b7f7f9-aefb-46b7-9d91-11c5172bb0b0"],
 ", r is the squeezing parameter and \[Psi] is the phase factor that accounts \
for the phase of squeezing parameter and the phase of \[Psi]. Upon \
examination of the various expressions for the variance, it is easily seen \
that the smallest variance occurs for \[Psi]=\[DoubledPi].  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["N", "1"], "(", 
      RowBox[{"\[Beta]", ",", "r", ",", "\[Psi]"}], ")"}], "=", 
     FractionBox[
      RowBox[{"e", "x", "p", 
       RowBox[{"{", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"],
           "[", 
          RowBox[{"1", "-", 
           RowBox[{"C", "o", 
            RowBox[{"s", "(", "\[Psi]", ")"}], "T", "a", "n", 
            RowBox[{"h", "(", "r", ")"}]}]}], "]"}]}], "}"}]}], 
      RowBox[{
       StyleBox["Cosh",
        FontFamily->"Times",
        FontWeight->"Plain",
        FontSlant->"Plain"], "\[InvisibleApplication]", 
       RowBox[{"(", "r", ")"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "999ee70a-91e2-445a-90bf-5167a1767774"],
 ". ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "n"], TraditionalForm]],ExpressionUUID->
  "1276e238-4f85-4bd4-89c6-d66588c5aab5"],
 " is the Hermite Polynomial."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052092326231494`*^9, 3.6052092492215786`*^9}, {3.605209283073638*^9, 
   3.6052093183307*^9}, 3.60520940363365*^9, {3.6052094381285105`*^9, 
   3.605209470345767*^9}, {3.605209532324676*^9, 3.60520954056149*^9}, {
   3.605316776044737*^9, 3.605316776060337*^9}, {3.6053168111603985`*^9, 
   3.6053168252784233`*^9}},ExpressionUUID->"d1f6b97b-ffe0-4e49-968c-\
c2cbfeee5bbe"],

Cell["\<\
For large r (example 2), and a phase=Pi, the variance is relatively small. \
This means that it is possible to restrict the range of summation over n to a \
limited range. Some experimentation may be necessary to select the correct \
range, For example, the correct range for nbc=1000 and r=2 may be from 880 \
\[LessSlantEqual]n\[LessSlantEqual]1340.\
\>", "Subsection",
 CellChangeTimes->{{3.6291642506451435`*^9, 3.629164340750902*^9}, {
  3.629164775757666*^9, 3.6291648931478724`*^9}, {3.6291649363131485`*^9, 
  3.629164941398757*^9}},ExpressionUUID->"78a6848a-6047-4522-9d64-\
80f37f784e2c"],

Cell[CellGroupData[{

Cell["\<\
For starters use the following: nbc=10, r=1/2 and phase=Pi. Note that I have \
never use phase other than PI\
\>", "Subsection",
 CellChangeTimes->{{3.629164993627649*^9, 3.6291650458565407`*^9}, {
  3.6308937272296896`*^9, 3.6308937586325445`*^9}, {3.6356078877727427`*^9, 
  3.635607958004066*^9}},ExpressionUUID->"615cc0e9-d0f9-40c3-a5b8-\
fd67d5d71038"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Clear", "[", 
    RowBox[{"nbc", ",", "r", ",", "phase"}], "]"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox["{",
    FontSize->18], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.6353895382152405`*^9, 
   3.6353895428172483`*^9}, {3.635606776951991*^9, 3.6356068071848445`*^9}, {
   3.635606839898102*^9, 3.6356068607397385`*^9}, {3.635606917820239*^9, 
   3.635607130136612*^9}, {3.635607166687476*^9, 3.6356072578280363`*^9}, {
   3.635607318512143*^9, 3.635607350460999*^9}, {3.635607475822819*^9, 
   3.635607581762605*^9}, {3.6356076388275056`*^9, 3.6356076477351213`*^9}, {
   3.6356076823359823`*^9, 3.6356078249670324`*^9}, 3.635608008579355*^9, 
   3.635608069481862*^9, 3.635608110977935*^9, 3.635608213610515*^9, {
   3.635608248694977*^9, 3.635608251424981*^9}, 3.6356082940598564`*^9, {
   3.6356222628012238`*^9, 3.6356222638932257`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9584db33-6034-46bc-8b4c-63895e5e8b43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbc = 1\"\>":>($CellContext`nbc = 
       1; Null), "\<\"nbc = 5\"\>":>($CellContext`nbc = 5; 
      Null), "\<\"nbc = 10\"\>":>($CellContext`nbc = 10; 
      Null), "\<\"nbc = 20\"\>":>($CellContext`nbc = 20; 
      Null), "\<\"nbc = 40\"\>":>($CellContext`nbc = 40; 
      Null), "\<\"nbc = 50\"\>":>($CellContext`nbc = 50; 
      Null), "\<\"nbc = 100\"\>":>($CellContext`nbc = 100; 
      Null), "\<\"nbc = 200\"\>":>($CellContext`nbc = 200; 
      Null), "\<\"nbc = 500\"\>":>($CellContext`nbc = 500; 
      Null), "\<\"nbc = 1000\"\>":>($CellContext`nbc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbc, StandardForm],
      ImageSizeCache->{15., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{25., {2., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.68583714542676*^9, 3.6959192658259115`*^9, 
  3.831398272321952*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"7ca0d08b-e639-449b-ba0a-a7bbaec227a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nbc", "=", "899"}]], "Input",
 CellChangeTimes->{{3.6858371705991697`*^9, 
  3.6858371742143736`*^9}},ExpressionUUID->"34925d63-0e71-4d36-a78d-\
12864f528ca3"],

Cell[BoxData["899"], "Output",
 CellChangeTimes->{
  3.6858371756914563`*^9},ExpressionUUID->"3f31ce70-5875-434a-aa88-\
578f8c949a0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbc", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "r"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], 
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", 
        RowBox[{"2", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"norm", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "nbc"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "phase", "]"}], "tr"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"Cosh", "[", "r", "]"}]}]}], ";", 
  RowBox[{"tro2", "=", 
   RowBox[{"tr", "/", "2"}]}], ";", 
  RowBox[{"trsr", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Sqrt", "[", "tr", "]"}], "]"}]}], ";", 
  RowBox[{"f1", "=", 
   RowBox[{"I", " ", "trsr", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "phase", "]"}], "/", "2"}]}], "]"}]}]}], ";", 
  RowBox[{"x", "=", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"nbc", "/", "2"}], "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"f1", "+", 
      RowBox[{"1", "/", "f1"}]}], ")"}]}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"tabh", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tabh", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"tabh", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"2", " ", "x"}], "]"}], ",", "500"}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tabh", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "2"}], "]"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"tabh", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"tabh", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"fl", "-", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"norm", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["tro2", "n"], "/", 
        RowBox[{"n", "!"}]}], " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"tabh", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "]"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "fl"}], "}"}]}], "]"}]}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "-", 
     RowBox[{"3", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"minn", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"minn", ",", "0"}], "]"}]}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "30"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "25"}], "\[IndentingNewLine]", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "24"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Squeezed Coherent State\\n for the \
squeezing parameter r =\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", "r", "]"}], "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(c\)]\)=\>\
\"", "<>", 
         RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
         "\"\<, \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", 
         "\"\< and phase = \[Pi]\>\""}], 
        RowBox[{"(*", 
         RowBox[{"<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"phase", ",", "4"}], "]"}], "]"}]}], "*)"}], 
        RowBox[{"(*", 
         RowBox[{"<>", "\"\<\\n Calculation Time=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\< sec\>\""}], "*)"}], "]"}], ",", "15", ",", "Bold", ",", 
       "Black", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6053863344223776`*^9, {3.6053863725332446`*^9, 3.6053863952156844`*^9}, 
   3.605386440892565*^9, {3.60538647812983*^9, 3.6053864787226315`*^9}, {
   3.611704261378006*^9, 3.611704273156027*^9}, {3.6193985896463237`*^9, 
   3.619398599879942*^9}, {3.6197021332216005`*^9, 3.619702134095202*^9}, {
   3.626392528878973*^9, 3.626392535196984*^9}, {3.6263926243199406`*^9, 
   3.626392627455546*^9}, {3.626392694470863*^9, 3.626392708370487*^9}, {
   3.626392876289182*^9, 3.6263928948532147`*^9}, {3.6263929277380724`*^9, 
   3.626392986269375*^9}, {3.6263930665627165`*^9, 3.6263930691367207`*^9}, {
   3.6267371716147566`*^9, 3.6267371858107815`*^9}, 3.6291641837366266`*^9, {
   3.6291649678564034`*^9, 3.6291649685272045`*^9}, {3.629168623878825*^9, 
   3.629168631616439*^9}, {3.6308937687569623`*^9, 3.630893809051833*^9}, {
   3.6308940801959095`*^9, 3.6308941310051985`*^9}, {3.63089438221244*^9, 
   3.6308943831484413`*^9}, {3.6308945925476093`*^9, 
   3.6308946735117517`*^9}, {3.6308948676228924`*^9, 
   3.6308948876377277`*^9}, {3.6308950044039326`*^9, 3.630895005152734*^9}, {
   3.6308952657043915`*^9, 3.6308952860468273`*^9}, {3.6308953700217752`*^9, 
   3.630895370505376*^9}, 3.635379413398198*^9, 3.6353794559550734`*^9, {
   3.685837187945142*^9, 3.685837194287497*^9}, {3.6938500846375294`*^9, 
   3.6938500878464956`*^9}, {3.693850128188052*^9, 3.69385019049553*^9}, {
   3.695919320627902*^9, 3.695919357181635*^9}, 3.695919493906969*^9, {
   3.6959195264878583`*^9, 3.695919547328305*^9}, {3.695919623157754*^9, 
   3.695919674582019*^9}, {3.695919951503875*^9, 3.6959199548033905`*^9}, {
   3.6959199859333453`*^9, 3.695920001081882*^9}, {3.6959200739880238`*^9, 
   3.695920102394538*^9}, {3.695920136058416*^9, 3.69592018429261*^9}, {
   3.695921383926296*^9, 3.6959213909915757`*^9}, {3.6959375604429893`*^9, 
   3.6959375613648663`*^9}, {3.695937592431422*^9, 3.6959376092856617`*^9}, {
   3.831398065696955*^9, 3.831398066753956*^9}, {3.8313981038009553`*^9, 
   3.831398144114955*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8cf38a0a-dd8e-4059-8c07-8c04b2cd6bcc"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"bf94c0b3-fcfc-4525-b0af-\
0f24ddc1dc78"],

Cell["Case 5", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701817875714*^9, 3.611701820106518*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 5",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Thermal State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "n"}]], "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox[
         StyleBox["\[Sum]",
          SpanMinSize->1.,
          SpanMaxSize->1.], 
         RowBox[{"l", "=", "0"}], "\[Infinity]"], 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Rho]", 
           RowBox[{"n", "n"}]], "(", "l", ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], 
            RowBox[{
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], 
          "l"]}]}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "fc0ec5e3-cb10-473a-9cdf-c271acef1324"],
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]}], "\[NonBreakingSpace]",
      ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "2"], "C", "o", "s", 
        RowBox[{"h", "(", 
         RowBox[{"4", "r"}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "43a3dca3-d226-4d49-81ce-97baa939abfa"],
 ". Note that an alternative definition exits, namely\n",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}], "\:203c"}], 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", 
             SubscriptBox["n", "T"]}], "+", "1"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["n", "T"], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["n", "T"], "+", "1"}], ")"}], 
        RowBox[{"n", "+", "1"}]]], "\[Times]", 
      RowBox[{"F", "(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["n", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "-", "1"}], "2"]}], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", "n"}]}], "2"], ",", 
        SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dda44eab-c0e1-469c-b286-7515f34a692e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"\[Nu]", "=", 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", 
             RowBox[{"h", "(", 
              RowBox[{"2", "r"}], ")"}]}], 
            RowBox[{"S", "i", "n", 
             RowBox[{"h", "(", 
              RowBox[{"2", 
               SubscriptBox["r", "s"]}], ")"}]}]], ")"}], "2"]}], "]"}], 
       RowBox[{"1", "/", "2"}]]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"I", 
       RowBox[{"m", "(", "\[Nu]", ")"}]}], "\[GreaterEqual]", "0"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "559c37fe-92c1-47fe-a62b-bc44a5c88cfc"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["r", "s"], "=", 
     RowBox[{
      FractionBox["1", "2"], "l", 
      RowBox[{"n", "(", 
       RowBox[{
        RowBox[{"2", 
         SubscriptBox["n", "T"]}], "+", "1"}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1929dfba-c44e-4f29-bea7-f01df8fa9a43"],
 " where ",
 Cell[BoxData[
  FormBox[
   TagBox["F",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6107b40e-1302-400a-99a0-85eb214995f8"],
 " is the Hypergeometric function. In addition ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"2", 
              SubscriptBox["n", "T"]}], "+", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["n", "T"], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["n", "T"], "+", "1"}], ")"}], 
         RowBox[{"n", "+", "1"}]]], 
       SubscriptBox[
        RowBox[{
         SuperscriptBox["\[Nu]", "n"], "P"}], "n"], 
       RowBox[{"(", 
        FractionBox["1", "\[Nu]"], ")"}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "bde62cc2-c1c9-4e6d-80c7-88dffd6abe1d"],
 " with ",
 Cell[BoxData[
  FormBox[
   TagBox[
    SubscriptBox["P", "n"],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "e2c87e2d-bcaf-4120-abe2-137a37a721c9"],
 " being the Legendre polynomial.  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    SubscriptBox["r", "s"],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "2fd818c1-1988-471f-a58a-f5016968d15c"],
 " is called the critical squeezining parameter. Near the critical value, the \
density matrix becomes difficult to calculate and at r= the density matrix is \
determined directly  as ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "\:203c"}], 
        RowBox[{"n", "!"}]], 
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"2", 
              SubscriptBox["n", "T"]}], "+", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["n", "T"], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["n", "T"], "+", "1"}], ")"}], 
         RowBox[{"n", "+", "1"}]]]}]}], ";", "\[NonBreakingSpace]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       RowBox[{
       "0", "\[NonBreakingSpace]", "o", "r", "\[NonBreakingSpace]", "r"}], 
       "=", 
       SubscriptBox["r", "s"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "773bbf74-766c-438b-822a-62002122aeea"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052095541335144`*^9, 3.6052095658647346`*^9}, {3.6052096326172523`*^9, 
   3.6052096685753155`*^9}, {3.605210720671164*^9, 3.6052109349367514`*^9}, {
   3.605211037351931*^9, 3.6052110541375604`*^9}, 3.605211115726469*^9, {
   3.6052111671069717`*^9, 3.6052112304114923`*^9}, 
   3.605317104479119*^9},ExpressionUUID->"78af890b-f93c-4d87-9f89-\
0992ce1af374"],

Cell[CellGroupData[{

Cell["\<\
I have used a squeezing pararmeter of r=1.552 and the number of thermal \
photons nt=100 as one example for this case. Only one version is considered.\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.6308956064401903`*^9, 3.630895607563392*^9}, {3.6356122158951454`*^9, 
  3.6356122184535494`*^9}},ExpressionUUID->"ad681e86-0c63-49ba-9d33-\
909d5d6ca834"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nt", ",", "r"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.6353895936109376`*^9, 
   3.635389601286151*^9}, {3.6356115827992334`*^9, 3.635611607821677*^9}, {
   3.635611648132148*^9, 3.635611713153062*^9}, {3.635611883910962*^9, 
   3.635611936217854*^9}, {3.635611977089926*^9, 3.63561200240877*^9}, {
   3.635612122216981*^9, 3.635612155413839*^9}, {3.635620465802868*^9, 
   3.6356204843669004`*^9}, {3.635622275250046*^9, 
   3.635622276513648*^9}},ExpressionUUID->"acafcdb4-bdf6-4f55-98ae-\
8a10cbe8ecba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"rs", "=", 
   RowBox[{".5", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"2", " ", "nt"}], "+", "1"}], "]"}]}]}], ";", 
  RowBox[{"nu", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sinh", "[", " ", 
          RowBox[{"2", " ", "rs"}], "]"}], ")"}], "^", "2"}]}]}], ")"}], "^", 
    ".5"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nt", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "nt"}], " ", "+", "1"}], ")"}], 
     RowBox[{"sr", "^", "2"}]}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"-", ".25"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nt", "+", ".5"}], ")"}], "^", "2"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"4", " ", "r"}], "]"}]}]}]}], ";", 
  RowBox[{"varr", "=", 
   RowBox[{"MantissaExponent", "[", "var", "]"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->24], ";", 
  RowBox[{"fl1", "=", 
   RowBox[{"Min", "[", 
    RowBox[{"100", ",", 
     RowBox[{"Floor", "[", 
      RowBox[{"N", "[", 
       RowBox[{"nmean", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"pn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{
     RowBox[{"pn", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{"1", "/", "nu"}]}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"pn", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "3"}], ")"}], 
           RowBox[{
            RowBox[{"pn", "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}], "/", "nu"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}], 
           RowBox[{"pn", "[", 
            RowBox[{"[", 
             RowBox[{"j", "-", "2"}], "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"j", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"fac", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nt"}], "+", "1"}], ")"}], " ", 
      RowBox[{
       RowBox[{"sr", "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nt", "+", "1"}], ")"}], "^", "2"}]}]}]}], ")"}]}], ";", 
  RowBox[{"fac2", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "fac", "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"nt", "+", "1"}], ")"}]}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"z", "=", 
     RowBox[{"nu", " ", 
      RowBox[{
       RowBox[{"nt", "/", 
        RowBox[{"(", 
         RowBox[{"nt", "+", "1"}], ")"}]}], "/", "fac"}]}]}], ",", 
    RowBox[{"z", "=", 
     RowBox[{
      RowBox[{"nt", "/", 
       RowBox[{"(", 
        RowBox[{"nt", "+", "1"}], ")"}]}], "/", "fac"}]}]}], "]"}], ";", 
  RowBox[{"mn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"pn", "[", 
         RowBox[{"[", "j", "]"}], "]"}], " ", 
        RowBox[{"z", "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "j"}], "-", "1"}], ")"}], "!!"}], " ", 
        RowBox[{
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}], "!"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"fac2", " ", "mn"}]}], ";", 
  RowBox[{"p1", "=", 
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", " ", 
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "fl1", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Filling", "\[Rule]", "None"}]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", " ", 
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "fl1", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Filling", "\[Rule]", "None"}]}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"tab1", "=", 
    RowBox[{"Re", "[", "tab1", "]"}]}],
   FontSize->24,
   FontColor->RGBColor[1, 0, 0]], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"p1", ",", "p2", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Squeezed Thermal State\\n with squeezing \
parameter r =\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\<,  Thermal Photon Number=\>\"", "<>", 
         RowBox[{"ToString", "[", "nt", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", 
         "\"\< and Critical Squeezing Parameter=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"NumberForm", "[", 
           RowBox[{"rs", ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "3"}], "}"}]}], "]"}], "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117046250551624`*^9, 3.6117046446072807`*^9}, {
   3.611706921040942*^9, 3.611706952506197*^9}, {3.6197367227857075`*^9, 
   3.6197367239557095`*^9}, {3.629412930915409*^9, 3.629412940415826*^9}, {
   3.6308957598352594`*^9, 3.63089577133248*^9}, {3.6308959857704563`*^9, 
   3.6308959897952633`*^9}, 3.635378866586038*^9, 3.635378956161395*^9, 
   3.6353793361156626`*^9},ExpressionUUID->"822325f7-26e1-4fe3-93ee-\
31cc07a25b80"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"3b297ce6-141f-4850-a3ba-\
0bdea212e633"],

Cell["Case 6", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701834396143*^9, 3.611701835644145*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 6",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Vacuum: ",
 Cell[BoxData[
  FormBox[
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["\[Rho]", 
          RowBox[{"n", "m"}]], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"[", 
              RowBox[{
               FractionBox["1", "2"], "T", "a", "n", "h", "r"}], "]"}], "n"], 
            RowBox[{"n", "!"}]}], 
           RowBox[{"C", "o", "s", "h", "r", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox["n", "2"], "!"}], ")"}], "2"]}]], 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "n", "\[NonBreakingSpace]", "e", "v", "e", "n"}]}], ","}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]},
      {
       RowBox[{
        RowBox[{"=", 
         RowBox[{
         "0", "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", "n", 
          "\[NonBreakingSpace]", "o", "d", "d"}]}], ","}], 
       RowBox[{
        RowBox[{"v", "a", "r"}], "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], 
          RowBox[{"(", 
           RowBox[{"2", "r"}], ")"}]}], "2"]}]}
     }],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "9275436f-6132-491f-8121-16f4492225b0"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052112468383207`*^9, 3.6052112573527393`*^9}, 
   3.6052112972576094`*^9},ExpressionUUID->"f5844a15-0ac7-4569-a258-\
ff2c0bac5875"],

Cell[CellGroupData[{

Cell["\<\
Only one version for this case is provided. As an example try r=1.\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 
  3.629413133887366*^9}},ExpressionUUID->"66f8b3d1-ed06-4a02-ab71-\
d31e4ec68085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "r", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, {3.635620526128174*^9, 3.6356205626166377`*^9}, 
   3.635620612474325*^9, {3.635622285140463*^9, 3.6356222862324653`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8ea09d0b-730d-4be2-b40a-1390cf194cbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5., {0., 5.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.8313983325669565`*^9, 3.831771704667983*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"034dbcd9-5707-45f4-96fc-9f1cd0f252c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhosv", "[", 
    RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tanh", "[", "r", "]"}], "/", "2"}], ")"}], "^", "n"}], "/", 
     RowBox[{"Cosh", "[", "r", "]"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"HermiteH", "[", 
        RowBox[{"n", ",", "0"}], "]"}], ")"}], "^", "2"}], "/", 
     RowBox[{"n", "!"}]}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", 
       RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhosv", "[", 
      RowBox[{"n", ",", "r"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"20", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"20", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn", ",", "2"}], "}"}], ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Squeezed Vacuum State\\n for the \
squeezing paramerter =\>\"", "<>", 
         RowBox[{"ToString", "[", "r", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "var", "]"}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{"<>", "\"\<\\n Calculation Time=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\< sec\>\""}], "*)"}], "]"}], ",", "18", ",", "Bold", ",", 
       "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117047048987293`*^9, 3.6117047105850544`*^9}, {
   3.611704748787239*^9, 3.6117047518504143`*^9}, {3.6294131626226163`*^9, 
   3.6294131691278276`*^9}, {3.630896412899207*^9, 3.6308964234916253`*^9}, {
   3.630896474410115*^9, 3.630896512084181*^9}, {3.6308966410184073`*^9, 
   3.630896642048009*^9}, 3.635378673707299*^9, 3.6353787355770082`*^9, {
   3.831398368058955*^9, 3.8313983946989555`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"74b6b9ae-dfa2-46d9-a3e6-ace14e81b4bf"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"35575f1c-6907-4e35-af6c-\
a612fe5f9e5a"],

Cell["Case 7", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018496529694`*^9, 3.6117018507761717`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 7",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Fock state with initially just ",
 Cell[BoxData[
  FormBox[
   TagBox["l",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "211d3fb9-e720-47e5-860f-b04efbf3146e"],
 " photons: ",
 Cell[BoxData[
  FormBox[
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Rho]", 
           RowBox[{"n", "n"}]], "(", "l", ")"}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"l", "!"}], 
            RowBox[{"n", "!"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"C", "o", "s", "h", "r"}], ")"}], 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}]]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "T", "a", "n", "h", "r"}], ")"}], 
           RowBox[{"l", "-", "n"}]], 
          RowBox[{"S", "(", 
           RowBox[{"r", ",", "n", ",", "l"}], ")"}], "\[NonBreakingSpace]", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"n", "-", "l"}], "\[RightBracketingBar]"}], 
          "\[NonBreakingSpace]", "e", "v", "e", "n"}]}], ","}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "=", 
        RowBox[{"l", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "1"}], ")"}], 
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]}]},
      {
       RowBox[{
        RowBox[{"=", 
         StyleBox["\[NonBreakingSpace]",
          FontFamily->"Times",
          FontWeight->"Plain",
          FontSlant->"Plain"], 
         RowBox[{"0", 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            StyleBox["n",
             FontFamily->"Times",
             FontWeight->"Plain",
             FontSlant->"Plain"], "-", 
            StyleBox["l",
             FontFamily->"Times",
             FontWeight->"Plain",
             FontSlant->"Plain"]}], "\[RightBracketingBar]"}], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["o",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["d",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["d",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"]}]}], ","}], 
       RowBox[{
        RowBox[{"v", "a", "r"}], "=", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", "l", "+", "1"}], ")"}], 
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], 
         RowBox[{"(", 
          RowBox[{"2", "r"}], ")"}]}]}]}
     }],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dcd570cb-5e82-4741-8953-7a7ee7da0e49"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", "(", 
      RowBox[{"r", ",", "n", ",", "l"}], ")"}], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{
        UnderscriptBox[
         StyleBox["\[Sum]",
          SpanMinSize->1.,
          SpanMaxSize->1.], "m"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "m"], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
           RowBox[{"2", "m"}]]}], 
         RowBox[{
          RowBox[{"m", "!"}], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "m"}]}], ")"}], "!"}], "[", 
            RowBox[{"m", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "m"}], ")"}], "/", "2"}]}], "]"}], 
           "!"}]}]]}], "\[RightBracketingBar]"}], "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f99a614e-0467-40dc-8865-75b52814ba83"],
 ". Note that in the sum for S, the value of m is limited so that  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "l"}], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "65851384-25b5-462d-8b3a-919808885130"],
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[LessEqual]", "m", "\[LessEqual]", 
     FractionBox["n", "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "7d799910-defe-4af8-9c94-1549e96457ba"],
 " and m must be a non-negative integer. This sum can be expressed in terms \
of the Hypergeometric function, namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", "(", 
      RowBox[{"r", ",", "n", ",", "l"}], ")"}], "=", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
          RowBox[{"2", "n"}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox[
            RowBox[{"F", "(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["l", "2"]}], ",", 
              RowBox[{"-", 
               FractionBox["n", "2"]}], ",", 
              FractionBox["1", "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FractionBox["n", "2"], ")"}], "!"}], 
             RowBox[{
              RowBox[{"(", 
               FractionBox["l", "2"], ")"}], "!"}]}]], 
           "\[RightBracketingBar]"}], "2"]}], 
        RowBox[{
        "l", "\[NonBreakingSpace]", "a", "n", "d", "\[NonBreakingSpace]", "n",
          "\[NonBreakingSpace]", "e", "v", "e", "n"}]},
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox[
            RowBox[{"F", "(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"l", "-", "1"}], "2"]}], ",", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"n", "-", "1"}], "2"]}], ",", 
              FractionBox["3", "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FractionBox[
                RowBox[{"n", "-", "1"}], "2"], ")"}], "!"}], 
             RowBox[{
              RowBox[{"(", 
               FractionBox[
                RowBox[{"l", "-", "1"}], "2"], ")"}], "!"}]}]], 
           "\[RightBracketingBar]"}], "2"]}], 
        RowBox[{
        "l", "\[NonBreakingSpace]", "a", "n", "d", "\[NonBreakingSpace]", "n",
          "\[NonBreakingSpace]", "o", "d", "d"}]}
      }]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6aae478f-6af6-4692-9003-14d2f66db33b"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052113440888915`*^9, 3.605211418783823*^9}, {3.605211481152733*^9, 
   3.6052115551998744`*^9}, {3.605317432834496*^9, 3.6053174385931063`*^9}, 
   3.6053174735215673`*^9, {3.6053175059228244`*^9, 
   3.605317508216028*^9}},ExpressionUUID->"e4310840-0dae-41ea-b44c-\
0092b9034444"],

Cell[CellGroupData[{

Cell["\<\
Only one version for this case is provided. As an example try r=1 and and \
intitial photon number l=20. The number of peaks in the distribution is one \
half the initial photon number\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 3.629413133887366*^9}, {3.6294134538283277`*^9, 
  3.629413503374015*^9}, {3.629414000671688*^9, 3.6294140395781565`*^9}, {
  3.6356211784745197`*^9, 
  3.635621180892524*^9}},ExpressionUUID->"1336071d-8619-4787-918d-\
853a0517f863"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"r", ",", "l"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Initial Photon Number\\n by selecting the down arrow\
\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<l = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 25\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "25"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "l", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.635389923504717*^9, 3.635389926687123*^9}, 
   3.635620796195848*^9, {3.6356208703115783`*^9, 3.635620913149254*^9}, {
   3.63562098508098*^9, 3.6356211392248507`*^9}, {3.635622297480085*^9, 
   3.6356223037980957`*^9}, {3.635623109180711*^9, 3.6356231098671117`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"8c0058f4-88d7-4c49-a877-11c0640d85bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"l = 1\"\>":>($CellContext`l = 1; 
      Null), "\<\"l = 5\"\>":>($CellContext`l = 5; 
      Null), "\<\"l = 10\"\>":>($CellContext`l = 10; 
      Null), "\<\"l = 20\"\>":>($CellContext`l = 20; 
      Null), "\<\"l = 25\"\>":>($CellContext`l = 25; 
      Null), "\<\"l = 50\"\>":>($CellContext`l = 50; 
      Null), "\<\"l = 100\"\>":>($CellContext`l = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`l, StandardForm],
      ImageSizeCache->{5., {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.685837289799848*^9, 3.8314151230663223`*^9, 
  3.83177320433449*^9, 3.8317994668740015`*^9, 3.8317996322890043`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"f3a61cac-641a-4fee-b053-6ee93396a005"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"sr2", "=", 
   RowBox[{"sr", "^", "2"}]}], ";", 
  RowBox[{"ovsr2", "=", 
   RowBox[{"1", "/", "sr2"}]}], ";", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Abs", "[", 
       FractionBox[
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "n"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}], ",", 
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "ovsr2"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "/", "2"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "/", "2"}], ")"}], "!"}]}]], "]"}], ")"}], "^", "2"}],
     "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "\[Equal]", 
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         RowBox[{"n", "/", "2"}], "]"}]}]}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"l", "\[Equal]", 
       RowBox[{"2", " ", 
        RowBox[{"Floor", "[", 
         RowBox[{"l", "/", "2"}], "]"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", "ovsr2"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Abs", "[", 
        FractionBox[
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"l", "-", "1"}], ")"}]}], "/", "2"}], ",", 
           FractionBox["3", "2"], ",", 
           RowBox[{"-", "ovsr2"}]}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}], "!"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "1"}], ")"}], "/", "2"}], ")"}], "!"}]}]], 
        "]"}], ")"}], "^", "2"}]}], "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "-", "1"}], "\[Equal]", 
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}]}]}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "-", "1"}], "\[Equal]", 
       RowBox[{"2", " ", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], "/", "2"}], "]"}]}]}], ")"}]}]}]}],
   ";", 
  RowBox[{
   RowBox[{"psn", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "!"}], 
     RowBox[{"l", "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tanh", "[", "r", "]"}], "/", "2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"n", "+", "l"}], ")"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"r", ",", "l", ",", "n"}], "]"}], "/", 
      RowBox[{"Cosh", "[", "r", "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"l", "-", "n"}], "]"}], "/", "2"}], "]"}], "==", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"l", "-", "n"}], "]"}], "/", "2"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"psn", "[", 
    RowBox[{"r_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l", "-", "n"}], "]"}], "/", "2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"l", "-", "n"}], "]"}], "/", "2"}]}], "\[NotEqual]", 
     "0"}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"l", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", "sr2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{".5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", "^", "2"}], "+", "l", "+", "1"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", 
       RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"psn", "[", 
        RowBox[{"r", ",", "l", ",", "n"}], "]"}], ",", "40"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "[", 
         RowBox[{"nmean", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"N", "[", 
      RowBox[{"nmean", "+", 
       RowBox[{"6", 
        RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}],
   FontSize->24], ";", 
  StyleBox[
   RowBox[{"st", "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"EvenQ", "[", "l", "]"}], ",", "0", ",", "1"}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "st", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"N", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}], ",", "2"}], 
     "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "None"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "8"}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Squeezed Fock State\\n with squeezing \
parameter r =\>\"", "<>", 
         RowBox[{"ToString", "[", "r", "]"}], "<>", 
         "\"\<,  Initial Photon Number=\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "var", "]"}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{"<>", "\"\<\\n Calculation Time=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\< sec\>\""}], "*)"}], "]"}], ",", "18", ",", "Bold", ",", 
       "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.605396647209697*^9, 3.6053966617957225`*^9}, {
   3.6053972591705713`*^9, 3.6053972976870394`*^9}, {3.6053973370147085`*^9, 
   3.605397346359125*^9}, 3.6053974021136227`*^9, {3.605397467649338*^9, 
   3.6053974683825393`*^9}, {3.6117048837179565`*^9, 3.611704900677927*^9}, {
   3.611704946428673*^9, 3.6117049484722767`*^9}, {3.6117052628596287`*^9, 
   3.611705282468863*^9}, {3.6197807092407813`*^9, 3.6197807308936195`*^9}, {
   3.6294135156824365`*^9, 3.6294135704385324`*^9}, {3.6309765847166567`*^9, 
   3.630976597758279*^9}, 3.6309766605951896`*^9, {3.630977155240858*^9, 
   3.630977159468466*^9}, {3.6353785326986513`*^9, 3.635378542121068*^9}, 
   3.6353786026959743`*^9, {3.6858373117130747`*^9, 3.6858373184714537`*^9}, {
   3.831773251684496*^9, 3.8317732771634936`*^9}},
 FontSize->24,
 CellLabel->"In[25]:=",ExpressionUUID->"d0d43e76-a141-4cd4-a864-cc1c93e79b5c"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"3d6de07a-5617-45d7-befd-\
192a104d6768"],

Cell["Case 8", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018638801947`*^9, 3.6117018650033965`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 8",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Displaced Squeezed Thermal State (DSTS): ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{"\[Pi]", 
      RowBox[{"Q", "(", "0", ")"}], 
      SuperscriptBox[
       OverscriptBox["A", "~",
        DiacriticalPositioning->True], "n"], 
      RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]",
         SpanMinSize->1.,
         SpanMaxSize->1.], 
        RowBox[{"q", "=", "0"}], "n"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"q", "!"}]], 
        RowBox[{"(", GridBox[{
           {"n"},
           {"q"}
          }], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[LeftFloor]", 
            OverscriptBox["B", "~",
             DiacriticalPositioning->True], "\[RightFloor]"}], 
           RowBox[{"2", 
            OverscriptBox["A", "~",
             DiacriticalPositioning->True]}]], ")"}], "q"], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           SubscriptBox["H", "q"], "(", 
           FractionBox[
            OverscriptBox["C", "~",
             DiacriticalPositioning->True], 
            SqrtBox[
             RowBox[{"2", 
              OverscriptBox["B", "~",
               DiacriticalPositioning->True]}]]], ")"}], 
          "\[RightBracketingBar]"}], "2"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "d85c23a6-d5b6-4b6c-91f5-a56f33cc1a59"],
 ",",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ea987cbb-e12b-4ffa-8837-287ee667c8de"],
 " ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}]}], ")"}], "[", 
        RowBox[{
         RowBox[{"C", "o", "s", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}], "+", 
         RowBox[{"C", "o", 
          RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", 
          FractionBox["1", "2"]}], ")"}], "2"], "C", "o", "s", 
       RowBox[{"h", "(", 
        RowBox[{"4", "r"}], ")"}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "63071a22-fefb-4948-845f-366b8f892c09"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"Q", "(", "0", ")"}]}], "=", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
          "2"]}]]], "E", "x", "p", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "A"}], ")"}], 
           SuperscriptBox[
            RowBox[{"\[LeftBracketingBar]", "C", "\[RightBracketingBar]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], "[", 
           RowBox[{
            RowBox[{"B", 
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["C", "*"], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["B", "*"], 
             SuperscriptBox["C", "2"]}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
           "2"]}]]}], "}"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "e7770471-be14-43f5-93d8-840fb12adb01"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox[
      OverscriptBox["B", "~",
       DiacriticalPositioning->True], 
      FractionBox["1", "2"]], "=", 
     RowBox[{
      RowBox[{"i", 
       SuperscriptBox["e", 
        RowBox[{"i", "(", 
         RowBox[{"\[CurlyPhi]", "/", "2"}], ")"}]], 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         OverscriptBox["B", "~",
          DiacriticalPositioning->True], "\[RightBracketingBar]"}], 
        RowBox[{"1", "/", "2"}]], "\[NonBreakingSpace]", "a", "n", "d", 
       "\[NonBreakingSpace]", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["B", "~",
           DiacriticalPositioning->True], "*"], ")"}], 
        RowBox[{"1", "/", "2"}]]}], "=", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["B", "~",
          DiacriticalPositioning->True], 
         FractionBox["1", "2"]], ")"}], "*"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "cdfa22f5-a842-4d48-8057-e902a90a94da"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["A", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"A", "(", 
         RowBox[{"1", "+", "A"}], ")"}], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      FractionBox[
       RowBox[{
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}], ")"}], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6e2649d6-ae0a-4cde-b124-6409f69afc6f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["B", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox["B", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{"i", "\[CurlyPhi]"}]], "(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "s", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", 
            FractionBox["1", "2"]}], ")"}], "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", "o", "s", 
            RowBox[{"h", "(", 
             RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "eba2f2fb-4e77-4335-8a18-e761381c5946"],
 ". Further ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["C", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "C"}], "+", 
        RowBox[{"B", 
         SuperscriptBox["C", "*"]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      FractionBox[
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"], "+", 
             FractionBox["1", "2"]}], ")"}], "c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}], "-", 
        RowBox[{
         SuperscriptBox["C", "*"], 
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{"i", "\[CurlyPhi]"}]], "(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "s", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ea4ecb36-e9bb-4309-913b-a0a2ea99d3d2"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "i", "n", "h", "r"}], ")"}], "2"]}]}]}], ";", 
     RowBox[{"B", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}]}], 
       SuperscriptBox["e", 
        RowBox[{"i", "\[CurlyPhi]"}]], "s", "i", "n", "h", "r", 
       "\[NonBreakingSpace]", "c", "o", "s", "h", "r"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "45c0156d-c0e4-4e33-8883-442321a1a227"],
 " and ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"C", "=", 
     RowBox[{"(", GridBox[{
        {"\[Beta]", 
         RowBox[{"D", "S", "T", "S"}]},
        {
         RowBox[{
          RowBox[{"\[Beta]", "c", "o", "s", "h", "r"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "*"], 
           SuperscriptBox["e", 
            RowBox[{"i", "\[CurlyPhi]"}]], "s", "i", "n", "h", "r"}]}], 
         RowBox[{"S", "D", "T", "S"}]}
       }], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b30f1ce2-5d61-4ef8-bc1d-7c1d731d2813"],
 ".  The phase factor  \[Phi] combined with the phase for \[Beta]  yields the \
phase factor \[Psi]  discussed above. Again the recursion relationship for \
the Hermite Polynomial is used for calculations used to generate the figures \
below, namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", "+", "1"}]], "(", "z", ")"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", "\[NonBreakingSpace]", "z", "\[NonBreakingSpace]", 
          RowBox[{
           SubscriptBox["H", "n"], "(", "z", ")"}]}], "-", 
         RowBox[{"2", "\[NonBreakingSpace]", "n", 
          RowBox[{
           SubscriptBox["H", 
            RowBox[{"n", "-", "1"}]], "(", "z", ")"}]}]}], ":", 
        "\[NonBreakingSpace]", 
        RowBox[{
         SubscriptBox["H", "0"], "(", "z", ")"}]}], "=", "1"}]}], ",", 
     "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", "1"], "(", "z", ")"}], "=", 
      RowBox[{"2", "\[NonBreakingSpace]", "z"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3e453327-9540-474f-a3c9-19a09931bc02"],
 "\n "
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.605211661560861*^9, 3.605211739859399*^9}, {3.6053181816068115`*^9, 
   3.605318188845224*^9}, {3.605318227970093*^9, 3.60531824380412*^9}, {
   3.605318277203779*^9, 3.605318303801826*^9}, {3.6053183587451224`*^9, 
   3.605318413236018*^9}, {3.605318464404108*^9, 3.6053185016413736`*^9}, {
   3.605318666478063*^9, 3.6053187066481333`*^9}, {3.605318750906411*^9, 
   3.6053187674736404`*^9}, {3.6053188016533003`*^9, 3.605318824538541*^9}, {
   3.605318899418672*^9, 
   3.605318901961477*^9}},ExpressionUUID->"83475ecb-677c-4d48-a807-\
b248300b068a"],

Cell[CellGroupData[{

Cell[TextData[{
 "This is a case that has all parameters. One of the examples that I have \
used is the number of coherent photons nc=100, the number of thermal photons \
nt=5, a squeezing parameter r=1 and phase ph1=Pi. There is only one example \
for the photon density distribution for this case, since the calculation \
depends on the use of a recursion relationship.",
 StyleBox[" It should be noted that if the number of intitial thermal photons \
is large (say in the order of 50) and the displacement or number of coherent \
photons is large (say in the order of 1000), calculating the photon density \
distribution takes a long time (in the order of 15 hrs) and the standard \
distribution is over 200 so that limiting the range over the summation for \
the final calculation is not practable",
  FontColor->RGBColor[1, 0, 0]],
 ". For the number of thermal photons smaller (say around 5), it is possible \
to perform some truncation in the range of photon number summation in the \
final calculation. I will comment on that below."
}], "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 3.629413133887366*^9}, {3.6294134538283277`*^9, 
  3.629413503374015*^9}, {3.629414000671688*^9, 3.6294140395781565`*^9}, {
  3.6294141521323543`*^9, 3.629414268742559*^9}, {3.6299045312633777`*^9, 
  3.6299049446017036`*^9}},ExpressionUUID->"86ff7220-4db0-4a21-93f9-\
fedc7d29edc8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nc", ",", "nt", ",", "r1", ",", "ph1"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r1 = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<ph1 = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "ph1", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.635389996091645*^9, 3.6353900340933113`*^9}, {
   3.6353900848870006`*^9, 3.6353901038722343`*^9}, 3.6356213935832973`*^9, {
   3.635621458136211*^9, 3.635621546026765*^9}, {3.635621676364994*^9, 
   3.6356216892038164`*^9}, {3.6356217494043226`*^9, 
   3.6356217853467855`*^9}, {3.635621864002124*^9, 3.6356218697585335`*^9}, {
   3.6356219370414515`*^9, 3.6356219888803425`*^9}, {3.63562210687895*^9, 
   3.635622125333782*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"569a7cc9-8749-4877-90bc-56bdd41dbd40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{10., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nt = 1\"\>":>($CellContext`nt = 1; 
      Null), "\<\"nt = 5\"\>":>($CellContext`nt = 5; 
      Null), "\<\"nt = 10\"\>":>($CellContext`nt = 10; 
      Null), "\<\"nt = 20\"\>":>($CellContext`nt = 20; 
      Null), "\<\"nt = 40\"\>":>($CellContext`nt = 40; 
      Null), "\<\"nt = 50\"\>":>($CellContext`nt = 50; 
      Null), "\<\"nt = 100\"\>":>($CellContext`nt = 100; 
      Null), "\<\"nt = 200\"\>":>($CellContext`nt = 200; 
      Null), "\<\"nt = 500\"\>":>($CellContext`nt = 500; 
      Null), "\<\"nt = 1000\"\>":>($CellContext`nt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nt, StandardForm],
      ImageSizeCache->{10., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r1 = 1/4\"\>":>($CellContext`r1 = 
       1/4; Null), "\<\"r1 = 1/2\"\>":>($CellContext`r1 = 1/2; 
      Null), "\<\"r1 = 3/4\"\>":>($CellContext`r1 = 3/4; 
      Null), "\<\"r1 = 1\"\>":>($CellContext`r1 = 1; 
      Null), "\<\"r1 = 5/4\"\>":>($CellContext`r1 = 5/4; 
      Null), "\<\"r1 = 3/2\"\>":>($CellContext`r1 = 3/2; 
      Null), "\<\"r1 = 1552/1000\"\>":>($CellContext`r1 = 1552/1000; 
      Null), "\<\"r1=7/4\"\>":>($CellContext`r1 = 7/4; 
      Null), "\<\"r1 = 2\"\>":>($CellContext`r1 = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r1, StandardForm],
      ImageSizeCache->{10., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"ph1 = 0\"\>":>($CellContext`ph1 = 
       0; Null), "\<\"ph1 = 1/4 Pi\"\>":>($CellContext`ph1 = (1/4) Pi; 
      Null), "\<\"ph1 = 1/2 Pi\"\>":>($CellContext`ph1 = (1/2) Pi; 
      Null), "\<\"ph1 = 3/4 Pi\"\>":>($CellContext`ph1 = (3/4) Pi; 
      Null), "\<\"ph1 = Pi\"\>":>($CellContext`ph1 = Pi; 
      Null), "\<\"ph1 = 5/4 Pi\"\>":>($CellContext`ph1 = (5/4) Pi; 
      Null), "\<\"ph1 = 3/2 Pi\"\>":>($CellContext`ph1 = (3/2) Pi; 
      Null), "\<\"ph1=7/4 Pi\"\>":>($CellContext`ph1 = (7/4) Pi; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`ph1, StandardForm],
      ImageSizeCache->{15., {2., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.685837437391116*^9, 3.831532841300473*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"f6a0b83c-22a9-437c-848f-0b2cdc63906f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nbt", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"nt", "  ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ",",
      "200"}], "]"}]}], ";", 
  RowBox[{"nbc", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"nc", " ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ",",
      "200"}], "]"}]}], ";", 
  RowBox[{"phase", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"ph1", " ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "200"}], "]"}], "/", "Pi"}]}], ",", "200"}], 
    "]"}]}], ";", 
  RowBox[{"r", "=", "  ", 
   RowBox[{"r1", "  ", 
    RowBox[{"SetAccuracy", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}], ",", 
      "200"}], "]"}]}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"s2r", "=", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"c4r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"4", " ", "r"}], "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nave", "=", 
    RowBox[{"nbt", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nbt"}], "+", "1"}], ")"}], 
      RowBox[{"sr", "^", "2"}]}], "+", "nbc"}]}]}], ";", 
  RowBox[{"c2r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "nbt"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"c2r", "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], "s2r"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nbt", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "c4r"}], "-", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "8"}]}]}], ";", 
  RowBox[{"bA", "=", 
   RowBox[{"nave", "-", "nbc"}]}], ";", 
  RowBox[{"bBabs", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"nbt", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], " ", "s2r"}]}], ";", 
  RowBox[{"bCabs", "=", 
   RowBox[{"Sqrt", "[", "nbc", "]"}]}], ";", 
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "bA"}], ")"}], "^", "2"}], "-", 
    RowBox[{"bBabs", "^", "2"}]}]}], ";", 
  RowBox[{"normfac1", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "bA"}], ")"}], "+", 
         RowBox[{"bBabs", " ", 
          RowBox[{"Cos", "[", "phase", "]"}]}]}], ")"}]}], 
      RowBox[{"nbc", "/", "f1"}]}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "f1", "]"}]}]}], ";", 
  RowBox[{"bAtil", "=", 
   RowBox[{"nbt", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"bBtilabs", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nbt", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], " ", 
    RowBox[{"s2r", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"f2", "=", 
   RowBox[{"bBtilabs", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "bAtil"}], ")"}]}]}], ";", 
  RowBox[{"f3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "nbc", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nbt", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], "c2r"}]}], ")"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"phase", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], "s2r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"phase", "/", "2"}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"z", "=", 
   RowBox[{"f3", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "bBtilabs"}], "]"}]}]}], ";", 
  RowBox[{"terms", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "terms"}],
   FontSize->24], ";", 
  RowBox[{"hn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hn", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"hn", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"2", " ", "z"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"hn", "[", 
        RowBox[{"[", 
         RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"i", "-", "2"}], ")"}], 
       RowBox[{"hn", "[", 
        RowBox[{"[", 
         RowBox[{"i", "-", "2"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"l", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"normfac1", " ", 
      RowBox[{"bAtil", "^", "l"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"l", "!"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "q"}], ")"}], "!"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q", "!"}], ")"}], "^", "2"}]}], ")"}]}], " ", 
         RowBox[{"f2", "^", "q"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Abs", "[", 
            RowBox[{"hn", "[", 
             RowBox[{"[", 
              RowBox[{"q", "+", "1"}], "]"}], "]"}], "]"}], ")"}], "^", 
          "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "terms"}], "}"}]}], "]"}], ";", 
  StyleBox[
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nbc", "<", "200"}], ",", 
     RowBox[{"minn", "=", "0"}], ",", 
     RowBox[{"minn", "=", 
      RowBox[{"Floor", "[", 
       RowBox[{"N", "[", 
        RowBox[{"nmean", "-", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}]}], "]"}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14], 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.611705119011776*^9, 3.611705129307794*^9}, {
   3.611705161615451*^9, 3.611705163393854*^9}, {3.6117058124953938`*^9, 
   3.611705831808228*^9}, 3.619807652998085*^9, 3.629414300597815*^9, {
   3.6299049695461473`*^9, 3.6299049790777645`*^9}, {3.630978627306244*^9, 
   3.630978639801866*^9}, {3.6353782201365027`*^9, 3.6353782212129045`*^9}, 
   3.635378279432207*^9, 3.635378316513472*^9, 3.6376088768073773`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"6a053173-c7eb-4c3a-b77c-9b81d82ef00c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Execute the next step as well",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.637608907851432*^9, 
  3.6376089215326557`*^9}},ExpressionUUID->"31ebf96f-2395-4278-a3de-\
09d4f5f62e89"],

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"tab1", "[", 
    RowBox[{"[", 
     RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "minn", ",", 
     RowBox[{"maxn", "-", "2"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
   RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
        "24"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", " ", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"Framed", "[", 
       RowBox[{
       "\"\<Density Matrix for the DSTS\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"nbt", ",", "4"}], "]"}], "]"}], "<>", 
        "\"\<,  \[LeftBracketingBar]\[Beta]\!\(\*SuperscriptBox[\(\
\[RightBracketingBar]\), \(2\)]\)=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"nbc", ",", "4"}], "]"}], "]"}], "<>", 
        "\"\< Squeezing Parameter r=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
        "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
        "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", "\"\<,  phase=\>\"",
         "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"phase", ",", "4"}], "]"}], "]"}], "<>", 
        "\"\<\\n Calculation Time=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", 
          RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
        "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
      RowBox[{"Background", "\[Rule]", 
       RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.685837516152527*^9, 3.6858375327674584`*^9}, {
  3.8318381118773837`*^9, 3.8318381184913816`*^9}},
 FontSize->24,ExpressionUUID->"037b12da-68de-457c-9626-274094b0eece"]
}, Open  ]],

Cell["\<\
As mentioned above, it is possible to limit the range over the final \
calculation calculation to save some time. This is done by dropping the first \
minn-1 terms in tab1 and possibly dropping some terms at the tail of the \
photon number distribution. The results will look a little like the coherent \
photon distribution but will have a slightly longer tail. This approach can \
be taken for large numbers of coherent photons (example 1000) but is only \
useful for small thermal photon number\
\>", "Subsection",
 CellChangeTimes->{{3.629905005691411*^9, 3.6299052395202217`*^9}, {
  3.629905345787608*^9, 3.6299053810280704`*^9}, {3.630978686009147*^9, 
  3.6309787073031845`*^9}},ExpressionUUID->"697a29ed-76cd-48ab-9ff7-\
df42d4f72397"],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"05065693-23d1-4d64-b563-\
9a703f54ce72"],

Cell["Case 9", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701877514619*^9, 3.611701879558222*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 9",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mixed Squeezed Coherent State and Thermal State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["N", "2"], "(", 
       RowBox[{"\[Beta]", ",", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], ",", "r"}], ")"}], 
      FractionBox["1", 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"[", 
        FractionBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}]], "]"}], "n"], 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", ",", "n"}]], "(", 
       RowBox[{
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "d0977e37-ca48-46b7-8b56-631f1eeb19d3"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
       "2"], "+", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "5c632c7c-6930-4bc3-921e-0556c4f5f493"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], "[", 
       RowBox[{
        RowBox[{"C", "o", "s", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}], "+", 
        RowBox[{"C", "o", 
         RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}]}], "]"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", 
         RowBox[{"2", "r"}], ")"}]}], "2"], "+", 
      RowBox[{"2", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
          "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "2"], "+", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "2285bba5-b427-4b4b-8a29-b8e1f010e022"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"n", ",", "n"}]], "(", 
     RowBox[{
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], ")"}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1b821cf9-6523-4690-b91a-07944f238dea"],
 " ",
 "are the diagonal elements of the generalized Hermite Polynomial whose \
expression is given by ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"n", ",", "m"}]], "(", 
      RowBox[{
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], ")"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"m", "+", "n"}]], "E", "x", 
      RowBox[{"p", "(", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         UnderoverscriptBox[
          StyleBox["\[Sum]",
           SpanMinSize->1.,
           SpanMaxSize->1.], 
          RowBox[{"i", ",", 
           RowBox[{"j", "=", "1"}]}], "2"], 
         RowBox[{
          SubscriptBox["c", 
           RowBox[{"i", ",", "j"}]], 
          SubscriptBox["r", "i"], 
          SubscriptBox["r", "j"]}]}]}], ")"}], 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[PartialD]", 
         RowBox[{"m", "+", "n"}]], 
        RowBox[{
         RowBox[{"\[PartialD]", 
          SubsuperscriptBox["r", "1", "m"]}], 
         RowBox[{"\[PartialD]", 
          SubsuperscriptBox["r", "2", "n"]}]}]], "E"}], "x", 
      RowBox[{"p", "(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{
         UnderoverscriptBox[
          StyleBox["\[Sum]",
           SpanMinSize->1.,
           SpanMaxSize->1.], 
          RowBox[{"i", ",", 
           RowBox[{"j", "=", "1"}]}], "2"], 
         RowBox[{
          SubscriptBox["c", 
           RowBox[{"i", ",", "j"}]], 
          SubscriptBox["r", "i"], 
          SubscriptBox["r", "j"]}]}]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "26bcbec2-2a52-478e-a818-4557a5db813d"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["r", "1"], "=", 
     RowBox[{
      SubscriptBox["r", "2"], "=", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}], 
            RowBox[{"K", 
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"]}]]}], "]"}], 
         RowBox[{"-", "1"}]]}], 
       SuperscriptBox["e", 
        RowBox[{"-", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]], ")"}], 
        RowBox[{"1", "/", "2"}]], "c", "o", "s", 
       RowBox[{"h", "(", "r", ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f3f689f6-7709-4caf-907a-7b8c9752f5d4"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["c", "11"], "=", 
     RowBox[{
      SubscriptBox["c", "22"], "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalLambda]", "-", "K"}], ")"}]}], "+", 
       RowBox[{"t", "a", "n", 
        RowBox[{"h", "(", "r", ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]]}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6fc9362c-a8a2-41f4-8b4e-c0ca68476b14"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["c", "12"], "=", 
     RowBox[{
      SubscriptBox["c", "21"], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[CapitalLambda]", "+", "K"}], ")"}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "98310b56-3946-4333-8016-69a86d89929c"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"K", "=", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"c", "o", "s", "h"}], "2"], 
       RowBox[{
        RowBox[{"(", "r", ")"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}]}], ")"}], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], "+", 
         SuperscriptBox["e", 
          RowBox[{
           RowBox[{"-", "2"}], "r"}]]}], "]"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dda89870-7f75-4402-95fd-fe9686d49321"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[CapitalLambda]", "=", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"c", "o", "s", "h"}], "2"], 
       RowBox[{
        RowBox[{"(", "r", ")"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}]}], ")"}], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], "+", 
         SuperscriptBox["e", 
          RowBox[{"2", "r"}]]}], "]"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "8b4bc68f-c3e1-4b28-a903-6353d8195bfc"],
 ". In order to perform the calculations needed to produce the figures below, \
the recursion relations for the generalized Hermite Polynomial are used. \
Namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"0", ",", "0"}]], "=", "1"}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"1", ",", "0"}]], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "11"], 
        SubscriptBox["r", "1"]}], "+", 
       RowBox[{
        SubscriptBox["c", "12"], 
        SubscriptBox["r", "2"]}]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"0", ",", "1"}]], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "22"], 
        SubscriptBox["r", "2"]}], "+", 
       RowBox[{
        SubscriptBox["c", "12"], 
        SubscriptBox["r", "1"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b2dddb0c-13b3-4655-83f7-6f65ef5f0152"],
 ",  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "11"], 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "22"], 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "1"]}]}], ")"}]}], "-", 
      SubscriptBox["c", "12"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "606f98cf-8e2b-43d4-9edf-2f1ecd3b17ab"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", "m"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "11"], 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "2"]}]}], ")"}], 
       SubscriptBox["H", 
        RowBox[{"n", ",", "m"}]]}], "-", 
      RowBox[{"n", 
       SubscriptBox["c", "11"], 
       SubscriptBox["H", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "m"}]]}], "-", 
      RowBox[{"m", 
       SubscriptBox["c", "12"], 
       SubscriptBox["H", 
        RowBox[{"n", ",", 
         RowBox[{"m", "-", "1"}]}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1e62f0a3-010e-40fb-a1a6-287e41bcb96e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"n", ",", 
       RowBox[{"m", "+", "1"}]}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "22"], 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "1"]}]}], ")"}], 
       SubscriptBox["H", 
        RowBox[{"n", ",", "m"}]]}], "-", 
      RowBox[{"m", 
       SubscriptBox["c", "22"], 
       SubscriptBox["H", 
        RowBox[{"n", ",", 
         RowBox[{"m", "-", "1"}]}]]}], "-", 
      RowBox[{"n", 
       SubscriptBox["c", "12"], 
       RowBox[{
        SubscriptBox["H", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "m"}]], "."}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f39c1e0e-9798-41bc-8d4e-ca9e9228dc62"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052271154716225`*^9, 3.6052271946105614`*^9}, {3.6052272578062725`*^9, 
   3.605227437667989*^9}, {3.6052274778858595`*^9, 3.605227505499908*^9}, {
   3.605317671376715*^9, 3.605317698286762*^9}, {3.6053177302824183`*^9, 
   3.605317738534833*^9}},ExpressionUUID->"f273e811-a2a6-4b3c-868f-\
7402739967d2"],

Cell[CellGroupData[{

Cell["\<\
Again this is a case where all the parameters are used. I have used number of \
coherent photons=10, number of thermal photons=5, phase=Pi and a squeezing \
parameter (ra) of 1/2. It may be possible to shorten the overall calculation \
time by truncating the number of photons over which the final calculation is \
performed. However, even if the number of coherent photons is increased to \
1000, the number of thermal photons must remain low. For instance if the \
number of thermal photons is increased to 50, there is no advantage in trying \
to truncate the final calculation over n since the photon number density has \
a very large standard deviation.\
\>", "Subsection",
 CellChangeTimes->{{3.6300149442604027`*^9, 3.630015049045787*^9}, {
   3.6300204918595476`*^9, 3.630020524260804*^9}, {3.6300206103729553`*^9, 
   3.630020775296445*^9}, 3.630979047633382*^9, 3.631067256287058*^9, {
   3.635622856616267*^9, 
   3.635622869049489*^9}},ExpressionUUID->"ce008f2d-b3df-40eb-be62-\
9387b9c48e60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nc", ",", "nt", ",", "ra", ",", "phase"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<ra = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "ra", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.6310671173064137`*^9, 3.6310671181176147`*^9}, {
   3.6310672339634185`*^9, 3.6310672354142213`*^9}, {3.631067406811722*^9, 
   3.6310674407417817`*^9}, {3.635390155399124*^9, 3.635390162356737*^9}, {
   3.635622655266713*^9, 3.635622683019162*^9}, {3.635622717167622*^9, 
   3.6356227607228985`*^9}, {3.6356228277718163`*^9, 3.635622836102231*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"80cb614a-79ff-4b67-adf4-7413c763581c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{10., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nt = 1\"\>":>($CellContext`nt = 1; 
      Null), "\<\"nt = 5\"\>":>($CellContext`nt = 5; 
      Null), "\<\"nt = 10\"\>":>($CellContext`nt = 10; 
      Null), "\<\"nt = 20\"\>":>($CellContext`nt = 20; 
      Null), "\<\"nt = 40\"\>":>($CellContext`nt = 40; 
      Null), "\<\"nt = 50\"\>":>($CellContext`nt = 50; 
      Null), "\<\"nt = 100\"\>":>($CellContext`nt = 100; 
      Null), "\<\"nt = 200\"\>":>($CellContext`nt = 200; 
      Null), "\<\"nt = 500\"\>":>($CellContext`nt = 500; 
      Null), "\<\"nt = 1000\"\>":>($CellContext`nt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nt, StandardForm],
      ImageSizeCache->{10., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"ra = 1/4\"\>":>($CellContext`ra = 
       1/4; Null), "\<\"ra = 1/2\"\>":>($CellContext`ra = 1/2; 
      Null), "\<\"ra = 3/4\"\>":>($CellContext`ra = 3/4; 
      Null), "\<\"ra = 1\"\>":>($CellContext`ra = 1; 
      Null), "\<\"ra = 5/4\"\>":>($CellContext`ra = 5/4; 
      Null), "\<\"ra = 3/2\"\>":>($CellContext`ra = 3/2; 
      Null), "\<\"ra = 1552/1000\"\>":>($CellContext`ra = 1552/1000; 
      Null), "\<\"ra=7/4\"\>":>($CellContext`ra = 7/4; 
      Null), "\<\"ra = 2\"\>":>($CellContext`ra = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`ra, StandardForm],
      ImageSizeCache->{10., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{25., {2., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.831540457135474*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"b45d273a-2d79-42b5-8813-7a0da5afa92b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"r", "=", 
   RowBox[{"ra", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}]}], ";", 
  RowBox[{"rho", "=", 
   RowBox[{"2", " ", "r"}]}], ";", 
  RowBox[{"cr", "=", 
   RowBox[{"Cosh", "[", "r", "]"}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"nbt", "=", " ", 
   RowBox[{"nt", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}]}], ";", 
  RowBox[{"e2r", "=", 
   RowBox[{"Exp", "[", "rho", "]"}]}], ";", 
  RowBox[{"em2r", "=", 
   RowBox[{"1", "/", "e2r"}]}], ";", 
  RowBox[{"fn", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"cr", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}], " ", "+", "e2r"}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "tr"}], ")"}]}], "+", "em2r"}], "]"}]}], 
     ")"}]}]}], ";", 
  RowBox[{"nbc", "=", 
   RowBox[{"nc", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "  ", "Pi"}], ")"}], "/", "Pi"}], ",", "200"}], "]"}], 
     "/", "2"}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbt", "+", "nbc", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"nmean", "-", "nbt"}], ")"}], "nbt"}], " ", "+", 
    RowBox[{"nbt", "^", "2"}], " ", "+", "nbt", "+", 
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "r"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "r"}], "]"}], 
        RowBox[{"Cos", "[", "phase", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", 
        RowBox[{"2", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], ";", 
  RowBox[{"gam", "=", 
   RowBox[{"nbc", "/", "nbt"}]}], ";", 
  RowBox[{"fn1", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "gam"}], " ", 
     RowBox[{"nbt", "/", 
      RowBox[{"(", 
       RowBox[{"nbt", "+", 
        RowBox[{"em2r", " ", 
         RowBox[{"cr", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{"totalN", "=", 
   RowBox[{"fn", " ", "fn1"}]}], ";", 
  RowBox[{"bA", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cr", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}], "+", "e2r"}], ")"}]}], ")"}], 
    "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";", 
  RowBox[{"bK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cr", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "tr"}], ")"}]}], "+", "em2r"}], ")"}]}], ")"}], 
    "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";", 
  RowBox[{"c11", "=", 
   RowBox[{"c22", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "nbt"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"bA", "-", "bK"}], ")"}]}], "+", 
     RowBox[{"tr", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "nbt"}]}], ")"}]}]}]}]}], ";", 
  RowBox[{"c12", "=", 
   RowBox[{"c21", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"bA", "+", "bK"}], ")"}]}]}]}], ";", 
  RowBox[{"r1", "=", 
   RowBox[{"r2", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"tr", "/", 
          RowBox[{"(", 
           RowBox[{"bK", " ", "nbt"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "r"}], "]"}], 
     RowBox[{"Sqrt", "[", "gam", "]"}], 
     RowBox[{"cr", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", "nbt"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"gen", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c11", " ", 
        RowBox[{"x1", "^", "2"}]}], " ", "+", 
       RowBox[{"2", " ", "c12", " ", "x1", " ", "x2"}], "+", 
       RowBox[{"c22", " ", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"ntr", "=", 
   RowBox[{"nbt", "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", "nbt"}], ")"}]}]}], ";", 
  RowBox[{"terms", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "terms"}],
   FontSize->24], ";", 
  RowBox[{"hnm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "terms"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"Pi", ",", "200"}], "]"}], "/", "Pi"}]}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"hnm", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c11", "+", "c12"}], ")"}], " ", "r1"}]}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c11", "+", "c12"}], ")"}], " ", "r1", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], " ", "c11", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"hnm", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
     RowBox[{"hnm", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", "c12"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "2"}], ")"}], "c11", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}], "-", " ", 
        RowBox[{"c12", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}], "c11", " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], " ", "c12", " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "-", "1"}], ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", 
        RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"totalN", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", 
          RowBox[{"n", "+", "1"}]}], "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"ntr", "^", "n"}], "/", 
        RowBox[{"n", "!"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "terms"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"norm", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"tab1", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"nmean1", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tab1", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", "i"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}], "/", 
      "norm"}]}], ";", 
    RowBox[{"var1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tab1", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
          RowBox[{"i", "^", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}], "/", 
       "norm"}], "-", 
      RowBox[{"nmean", "^", "2"}]}]}], ";"}], "*)"}], 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{
         "\"\<Density Matrix for Squeezed Coherent Plus Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"nbt", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\<,  \[LeftBracketingBar]\[Beta]\!\(\*SuperscriptBox[\(\
\[RightBracketingBar]\), \(2\)]\)=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"nbc", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\<, Squeezing Parameter r=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
          "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", 
          "\"\< and Phase= \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"phasex", ",", "4"}], "]"}], "]"}]}], 
         RowBox[{"\"\<\\n Calculation Time=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
          "\"\< sec\>\""}]}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6054805676846886`*^9, {3.6054806020047493`*^9, 3.6054806072931585`*^9}, 
   3.605480646340027*^9, {3.605481000429449*^9, 3.6054810275110965`*^9}, {
   3.611705373058222*^9, 3.6117053858346443`*^9}, {3.6300207834396596`*^9, 
   3.6300207906312723`*^9}, {3.6310672767698936`*^9, 3.631067287845913*^9}, 
   3.631067328265584*^9, 3.6353778597290697`*^9, 3.635377898588738*^9, 
   3.635378028443366*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"d4d58e9a-cc85-4d43-be5a-6cae3afa0122"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
As mentioned above, it is possible to limit the range over the final \
calculation calculation to save some time. This is done by dropping the first \
minn-1 terms in tab1 and possibly dropping some terms at the tail of the \
photon number distribution. The results will look a little like the coherent \
photon distribution but will have a slightly longer tail. This approach can \
be taken for large numbers of coherent photons (example 1000)\
\>", "Subsection",
 CellChangeTimes->{{3.629905005691411*^9, 3.6299052395202217`*^9}, {
  3.629905345787608*^9, 
  3.6299053810280704`*^9}},ExpressionUUID->"62da0ba9-5166-4803-b730-\
b95f13e2db13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minn", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "-", 
      RowBox[{"3", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  RowBox[{"maxn", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"tab1", ",", "maxn"}], "]"}]}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{"tab1", ",", 
     RowBox[{"minn", "-", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629905261937461*^9, 3.629905305570738*^9}, {
  3.629905405535713*^9, 3.629905410278122*^9}, {3.629905440510975*^9, 
  3.629905504283887*^9}, {3.629905590552038*^9, 3.629905619474489*^9}, {
  3.6299056653697696`*^9, 3.629905708347845*^9}, {3.6310672994991336`*^9, 
  3.631067305723544*^9}},ExpressionUUID->"3354dc5c-dbca-470f-bc7a-\
5966021d9503"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"82d37083-8e7a-48cf-9742-\
6e1c92f3b41d"],

Cell["Case 10", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701877514619*^9, 3.611701879558222*^9}, {3.630020849412175*^9, 
  3.630020850472977*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 10",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Displaced Number (Fock) State for the number state   ",
 Cell[BoxData[
  FormBox[
   TagBox["l",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "cb3496cc-6611-4610-b8ff-258284557cd3"],
 ": ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", "n"], "(", "l", ")"}], "=", GridBox[{
       {
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"n", "!"}], 
           RowBox[{"l", "!"}]], 
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"l", "-", "n"}], ")"}]}]], 
          SuperscriptBox["e", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             "2"]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            SubsuperscriptBox[
             StyleBox["\[ScriptCapitalL]",
              FontFamily->"Times",
              FontWeight->"Plain",
              FontSlant->"Plain"], "n", 
             RowBox[{"l", "-", "n"}]], "\[RightBracketingBar]"}], "2"]}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"l", "-", "n"}], ")"}]}]], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
               "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
               "2"]}]]}], 
           RowBox[{
            RowBox[{"n", "!"}], 
            RowBox[{"l", "!"}]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]",
               SpanMinSize->1.,
               SpanMaxSize->1.], 
              RowBox[{"k", "=", "0"}], "n"], 
             FractionBox[
              RowBox[{
               RowBox[{"n", "!"}], 
               RowBox[{"l", "!"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"], 
               SuperscriptBox[
                RowBox[{
                "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "k"}], ")"}]}]]}], 
              RowBox[{
               RowBox[{"k", "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "k"}], ")"}], "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "-", "k"}], ")"}], "!"}]}]]}], 
            "\[RightBracketingBar]"}], "2"]}]}], 
        RowBox[{"\[NonBreakingSpace]", 
         RowBox[{"l", "\[GreaterEqual]", "n"}]}]},
       {
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"l", "!"}], 
           RowBox[{"n", "!"}]], 
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "-", "l"}], ")"}]}]], 
          SuperscriptBox["e", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             "2"]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            SubsuperscriptBox[
             StyleBox["\[ScriptCapitalL]",
              FontFamily->"Times",
              FontWeight->"Plain",
              FontSlant->"Plain"], "l", 
             RowBox[{"n", "-", "l"}]], "\[RightBracketingBar]"}], "2"]}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"n", "-", "l"}], ")"}]}]], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
               "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
               "2"]}]]}], 
           RowBox[{
            RowBox[{"n", "!"}], 
            RowBox[{"l", "!"}]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]",
               SpanMinSize->1.,
               SpanMaxSize->1.], 
              RowBox[{"k", "=", "0"}], "l"], 
             FractionBox[
              RowBox[{
               RowBox[{"n", "!"}], 
               RowBox[{"l", "!"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"], 
               SuperscriptBox[
                RowBox[{
                "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "k"}], ")"}]}]]}], 
              RowBox[{
               RowBox[{"k", "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "k"}], ")"}], "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "-", "k"}], ")"}], "!"}]}]]}], 
            "\[RightBracketingBar]"}], "2"]}]}], 
        RowBox[{"n", ">", "l"}]}
      }]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "8e334b43-238d-4de3-9554-da11280996fc"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{"l", "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ",", "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{
        OverscriptBox[
         SuperscriptBox["n", "2"], "-",
         DiacriticalPositioning->True], "-", 
        SuperscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "2"]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "183738a3-386a-4275-bfca-6d1f83e2de4d"],
 ", ",
 "\[ScriptCapitalL] is the associated Laguerre polynomial"
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, 
   3.605226491420326*^9, {3.6052265222791805`*^9, 3.6052265253535857`*^9}, 
   3.60522657870568*^9, {3.605226672646244*^9, 3.6052266832854633`*^9}, {
   3.6052267241575346`*^9, 3.6052267301011453`*^9}, 3.6052267621592016`*^9, {
   3.605317827298989*^9, 3.605317844256219*^9}, {3.60564964934805*^9, 
   3.605649678365101*^9}},ExpressionUUID->"5c0e87f5-00f8-4b4e-9fd5-\
795c2c15832d"],

Cell[CellGroupData[{

Cell["\<\
I have performed calculations for nc as large as 1000, the initial photon \
number number as large as 25. \
\>", "Subsection",
 CellChangeTimes->{{3.6303779519299927`*^9, 3.630378187256406*^9}, 
   3.6303782566141276`*^9, {3.6303795212303486`*^9, 
   3.6303795601680174`*^9}},ExpressionUUID->"6d30b751-e4c6-48c2-9f35-\
a6612fa58566"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[" ",
    FontColor->RGBColor[0., 0.25098039215686274`, 0.5019607843137255]], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"nc", ",", "l"}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ActionMenu", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<Choose the number of Coherent Photons\\n by selecting the \
down arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ActionMenu", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<Choose the Initial Photon Number\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\"\<l = 1\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "1"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 5\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "5"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 10\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "10"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 20\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "20"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 25\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "25"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 50\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "50"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 100\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"Dynamic", "[", "l", "]"}]}], "}"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold",
           ",", "Red"}], "]"}]}], "}"}]}], "\[IndentingNewLine]"}],
    FontColor->GrayLevel[0]]}],
  FontSize->14,
  Background->None]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.6310671173064137`*^9, 3.6310671181176147`*^9}, {
   3.6310672339634185`*^9, 3.6310672354142213`*^9}, {3.631067406811722*^9, 
   3.6310674407417817`*^9}, 3.631067568646406*^9, {3.6310676927602243`*^9, 
   3.6310677435071135`*^9}, 3.6310679103026066`*^9, {3.63539022676925*^9, 
   3.6353902317300587`*^9}, {3.635623142517969*^9, 3.6356231604268007`*^9}, {
   3.6356231978200665`*^9, 3.6356232058852806`*^9}, 3.8315853945472307`*^9},
 FontSize->12,ExpressionUUID->"d2553418-0f34-4457-81f5-6a6c299a7a3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{10., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"l = 1\"\>":>($CellContext`l = 1; 
      Null), "\<\"l = 5\"\>":>($CellContext`l = 5; 
      Null), "\<\"l = 10\"\>":>($CellContext`l = 10; 
      Null), "\<\"l = 20\"\>":>($CellContext`l = 20; 
      Null), "\<\"l = 25\"\>":>($CellContext`l = 25; 
      Null), "\<\"l = 50\"\>":>($CellContext`l = 50; 
      Null), "\<\"l = 100\"\>":>($CellContext`l = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`l, StandardForm],
      ImageSizeCache->{5., {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685837840622704*^9},ExpressionUUID->"e11875a1-6631-41f1-b1d3-\
67537eb81152"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"l", "+", "nc"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], "nc"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->24], 
  StyleBox[";",
   FontSize->24], 
  StyleBox[
   RowBox[{"minn", "=", "0"}],
   FontSize->24], 
  StyleBox[";",
   FontSize->24], 
  RowBox[{"fac", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", "nc"}], "]"}]}], ";", 
  RowBox[{"mn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mn", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "nc"}], "]"}], 
      RowBox[{"nc", "^", 
       RowBox[{"(", 
        RowBox[{"l", "-", "n"}], ")"}]}], 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"l", "!"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{"n", ",", 
          RowBox[{"l", "-", "n"}], ",", "nc"}], "]"}], ")"}], "^", "2"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mn", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "nc"}], "]"}], 
      RowBox[{"nc", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "l"}], ")"}]}], 
      RowBox[{
       RowBox[{"l", "!"}], "/", 
       RowBox[{"n", "!"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{"l", ",", 
          RowBox[{"n", "-", "l"}], ",", "nc"}], "]"}], ")"}], "^", "2"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "l", ",", "fl"}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", "mn"}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Displace Number State\\n with Initial \
Photon Number =\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", 
         "\"\< and Number of Coherent Photons=\>\"", "<>", 
         RowBox[{"ToString", "[", "nc", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "nmean", "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "var", "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6053978677692413`*^9, 3.60539789541249*^9}, {
   3.605397962664208*^9, 3.6053979773906336`*^9}, {3.611705466361986*^9, 
   3.6117054763148036`*^9}, {3.619995742177429*^9, 3.6199957433006315`*^9}, {
   3.630178180931696*^9, 3.6301781842233014`*^9}, {3.6303794217801743`*^9, 
   3.630379454150231*^9}, {3.6310675754324183`*^9, 3.6310675823432302`*^9}, {
   3.631067636334925*^9, 3.6310676404377327`*^9}, {3.6310677631475477`*^9, 
   3.63106777021436*^9}, 3.6310678341276727`*^9, {3.631068443137142*^9, 
   3.6310684457267466`*^9}, 3.635377292340473*^9, {3.635377668160733*^9, 
   3.6353776720451403`*^9}, 3.635377724024431*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"ea4c40b0-c94a-44db-8bdb-bf5908354491"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "It may be possible to limit the final calculation(sum of  the ensemble \
average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "67f0b058-e366-4567-affb-10465ed55d04"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "ca6bc753-fd55-4f92-9625-5d9857df7481"],
 "(t) for N TLMs over the photon number), instead of using a rule of thumb, I \
believe it best to actually look at the figure produced and then define minn \
and maxn after examining the figure. For instance for nc=1000 a limiting \
choice may be minn=500 and maxn=1500. See the following."
}], "Subsection",
 CellChangeTimes->{{3.6303783147086296`*^9, 3.630378363271515*^9}, {
  3.6303783976383753`*^9, 3.6303784948733463`*^9}, {3.6303785284914055`*^9, 
  3.630378551002245*^9}, {3.631068125255384*^9, 3.6310681286873903`*^9}, {
  3.63562331389987*^9, 
  3.635623322760686*^9}},ExpressionUUID->"a5eba6dd-e844-4cdc-851b-\
8ac451f7b38f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minn", "=", "500"}], ";", 
  RowBox[{"maxn", "=", "1500"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Displace Number State\\n with Initial \
Photon Number =\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", 
         "\"\< and Number of Coherent Photons=\>\"", "<>", 
         RowBox[{"ToString", "[", "nc", "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "nmean", "]"}], "<>", 
         "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", "var", "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"Background", "\[Rule]", 
         RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "*)"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.631068000611165*^9, 3.631068010782383*^9}, {
  3.635377732822847*^9, 3.635377768219309*^9}, {3.685838028016201*^9, 
  3.685838034150544*^9}},ExpressionUUID->"0d990dc3-cbeb-4637-ac48-\
99182f74403e"]
}, Open  ]],

Cell[TextData[ButtonBox["\[OpenCurlyDoubleQuote]Execute this hyperlink to go \
to the final set of calculations\[CloseCurlyDoubleQuote]",
 BaseStyle->"Hyperlink",
 ButtonData->"Final"]], "Subsection",
 CellChangeTimes->{{3.63061046613562*^9, 3.630610510439698*^9}, {
  3.630610571919406*^9, 3.630610571919406*^9}},
 FontSize->24,
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"c467b836-17df-47ac-a3a1-\
9b88d163115c"],

Cell["Case 11", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701913254281*^9, 3.611701916483487*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 11",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Displaced Number State for the  initial number state m:  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{
           RowBox[{"n", "|", "\[Beta]"}], ",", "m"}], 
          "\[RightAngleBracket]"}], "g"], "\[RightBracketingBar]"}], "2"], 
      "=", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "!"}], 
        RowBox[{
         RowBox[{"m", "!"}], "C", "o", "s", 
         RowBox[{"h", "(", "r", ")"}]}]], 
       SuperscriptBox[
        RowBox[{"[", 
         FractionBox[
          RowBox[{"T", "a", "n", 
           RowBox[{"h", "(", "r", ")"}]}], "2"], "]"}], 
        RowBox[{"m", "+", "n"}]], "\[Times]", "E", "x", "p", 
       RowBox[{"{", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"],
           "[", 
          RowBox[{"1", "-", 
           RowBox[{"C", "o", 
            RowBox[{"s", "(", "\[Psi]", ")"}], "T", "a", "n", 
            RowBox[{"h", "(", "r", ")"}]}]}], "]"}]}], "}"}], 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          UnderoverscriptBox[
           StyleBox["\[Sum]",
            SpanMinSize->1.,
            SpanMaxSize->1.], 
           RowBox[{"i", "=", "0"}], 
           RowBox[{"m", "i", 
            RowBox[{"n", "(", 
             RowBox[{"m", ",", "n"}], ")"}]}]], 
          RowBox[{
           FractionBox[
            RowBox[{"(", GridBox[{
               {"m"},
               {"i"}
              }], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "i"}], ")"}], "!"}]], 
           SuperscriptBox[
            RowBox[{"[", 
             RowBox[{"-", 
              FractionBox["4", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"S", "i", "n", "h"}], "2"], 
                RowBox[{"(", "r", ")"}]}]]}], "]"}], 
            FractionBox["i", "2"]], "S", 
           RowBox[{"S", "(", 
            RowBox[{"i", ",", "m", ",", "n", ",", 
             SuperscriptBox[
              RowBox[{
              "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
              "2"], ",", "r", ",", "\[Psi]"}], ")"}]}]}], 
         "\[RightBracketingBar]"}], "2"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "76087620-7796-4bf5-aa86-7960df5218eb"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", "n", "\[RightAngleBracket]"}], "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", "r", ")"}]}], "+", "m"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f1a8e85d-0f77-4577-893e-ae787fa0956e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "n"}], ")"}], "2"], 
       "\[RightAngleBracket]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
         "[", 
         RowBox[{
          RowBox[{"C", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}], "+", 
          RowBox[{"C", "o", 
           RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", "m", "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", 
         RowBox[{"2", "r"}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ff6b81e5-536e-4614-9109-d9a99ebba8bf"],
 " ,",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", 
      RowBox[{"S", "(", 
       RowBox[{"i", ",", "m", ",", "n", ",", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], ",", "r", ",", "\[Psi]"}], ")"}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"m", "-", "i"}]], "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
         SqrtBox[
          RowBox[{"S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]]], 
        SuperscriptBox["e", 
         RowBox[{
          RowBox[{"-", "i"}], 
          FractionBox[
           RowBox[{"\[Psi]", "-", 
            RowBox[{"2", "\[Pi]"}]}], "2"]}]]}], "]"}], 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", "-", "i"}]], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "[", 
          RowBox[{
           RowBox[{"C", "o", "s", 
            RowBox[{"h", "(", "r", ")"}], 
            SuperscriptBox["e", 
             RowBox[{"i", "(", 
              FractionBox[
               RowBox[{"\[Psi]", "-", "\[Pi]"}], "2"], ")"}]]}], "+", 
           RowBox[{"S", "i", "n", 
            RowBox[{"h", "(", "r", ")"}], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              RowBox[{"i", "(", 
               FractionBox[
                RowBox[{"\[Psi]", "-", "\[Pi]"}], "2"], ")"}]}]]}]}], "]"}], 
         SqrtBox[
          RowBox[{"S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]]]}], "]"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "7e66f2bd-a3a7-4427-9149-e0a3865b5b6f"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.605226811158888*^9, 3.6052269214666815`*^9}, {3.605226988968*^9, 
   3.605227008842435*^9}, {3.6053178676562595`*^9, 
   3.605317912584339*^9}},ExpressionUUID->"780ae673-ead9-43c4-86f9-\
463e6b14d9cd"],

Cell[CellGroupData[{

Cell[TextData[{
 "I have performed calculations for nc as large as 1000, the initial number \
state as large as 50. I have also found it necessary to define r as a \
fraction rather than a decimal when it is not an intiger. In order to \
calculate the photon number density with accuracy, I have also had to define \
the variables z1, z2 and z3 to a large number of decimal places. Namely about \
1000 places. ",
 StyleBox["Note the value of phase that I have used for this case has always \
been = 0",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.6303779519299927`*^9, 3.630378187256406*^9}, 
   3.6303782566141276`*^9, {3.631068164614253*^9, 3.6310681716186657`*^9}, {
   3.635714646471899*^9, 
   3.6357146890599737`*^9}},ExpressionUUID->"4881a14a-f1e7-4cd4-ad89-\
07fcb710c39e"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"nc", ",", "r", ",", "m", ",", "phase"}], "]"}], ";", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Squeezing Parameter\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Initial Photon Number\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<m = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 5\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "5"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 10\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "10"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 20\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "20"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 25\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "25"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 50\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "50"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 100\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Dynamic", "[", "m", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", 
           "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
       ",", "Red"}], "]"}]}], "}"}]}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.605481519897162*^9, 3.60548154738441*^9}, {
   3.6054815914388876`*^9, 3.6054816396117725`*^9}, {3.6206844041676254`*^9, 
   3.620684413870843*^9}, {3.6206844499225063`*^9, 3.620684451420109*^9}, {
   3.6206845122446156`*^9, 3.620684512868616*^9}, {3.620716389261569*^9, 
   3.620716445328068*^9}, {3.620716483782135*^9, 3.620716509646981*^9}, {
   3.620716548631449*^9, 3.6207165492554502`*^9}, {3.621299128420887*^9, 
   3.621299138295705*^9}, {3.6213008173422556`*^9, 3.621300818761858*^9}, {
   3.6213375003074856`*^9, 3.6213375031154904`*^9}, {3.621350466480836*^9, 
   3.6213504675260377`*^9}, {3.631068221304753*^9, 3.631068254642011*^9}, {
   3.631068296543685*^9, 3.631068311394911*^9}, {3.6310683661354074`*^9, 
   3.631068368974612*^9}, {3.635390300120579*^9, 3.635390307717792*^9}, 
   3.635624102631126*^9, 3.635624193906886*^9, {3.6356242498017845`*^9, 
   3.635624330453926*^9}, 3.635624707256988*^9},
 FontSize->18,
 CellLabel->
  "In[284]:=",ExpressionUUID->"c7822f58-949f-4034-b35c-0460df3cea3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{10., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"m = 1\"\>":>($CellContext`m = 1; 
      Null), "\<\"m = 5\"\>":>($CellContext`m = 5; 
      Null), "\<\"m = 10\"\>":>($CellContext`m = 10; 
      Null), "\<\"m = 20\"\>":>($CellContext`m = 20; 
      Null), "\<\"m = 25\"\>":>($CellContext`m = 25; 
      Null), "\<\"m = 50\"\>":>($CellContext`m = 50; 
      Null), "\<\"m = 100\"\>":>($CellContext`m = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`m, StandardForm],
      ImageSizeCache->{5., {0., 5.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{25., {2., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.6858380863204675`*^9, 3.831596398702513*^9, 
  3.8316207570274596`*^9, 3.8316634439259353`*^9, 3.831663786270935*^9, 
  3.8316770582227736`*^9, 3.8316862848934164`*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"01babc80-366a-493e-9d5c-8c59501bb19f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"cr", "=", 
   RowBox[{"Cosh", "[", "r", "]"}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"s2r", "=", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"s2rs", "=", 
   RowBox[{"s2r", "^", "2"}]}], ";", 
  RowBox[{"c2r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"ssr", "=", 
   RowBox[{"sr", "^", "2"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nc", "+", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "+", "1"}], ")"}], " ", "ssr"}], "+", "m"}]}],
   ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nc", 
     RowBox[{"(", 
      RowBox[{"c2r", "-", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], " ", "s2r"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", "m", "+", "1"}], ")"}], 
     RowBox[{"s2rs", "/", "2"}]}]}]}], ";", 
  RowBox[{"fac", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "nc"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], " ", "tr"}]}], ")"}]}], "]"}]}], 
  ";", 
  RowBox[{"tr2", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"tr", "/", "2"}], ",", "1000"}], "]"}]}], ";", 
  RowBox[{"fac1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tr2", "^", "m"}], "/", 
       RowBox[{"m", "!"}]}], "/", "cr"}], " ", "fac"}], "]"}]}], ";", 
  RowBox[{"z1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"nc", "/", "s2r"}], "]"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "-", "phase"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
     "1000"}], "]"}]}], ";", 
  RowBox[{"z2", "=", 
   RowBox[{"-", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"nc", "/", "s2r"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cr", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"phase", "/", "2"}]}], "]"}]}], "+", 
         RowBox[{"sr", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"phase", "/", "2"}]}], "]"}]}]}], ")"}]}], ",", "1000"}], 
     "]"}]}]}], ";", 
  RowBox[{"z3", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "sr"}], " ", "I"}], ",", "1000"}], "]"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"20", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "300"}],
   FontSize->24], 
  StyleBox[
   RowBox[{
    StyleBox[
     RowBox[{"(", "*"}]], "fl", 
    StyleBox[
     RowBox[{"*", ")"}]]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"ser1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ser2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "maxn"}], 
      RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ser1", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ser2", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"ser1", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{"2", " ", "z1"}]}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"ser2", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"2", " ", "z2"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", ">", "1"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ser1", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", " ", "z1", " ", 
         RowBox[{"ser1", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], " ", 
         RowBox[{"ser1", "[", 
          RowBox[{"[", 
           RowBox[{"j", "-", "1"}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "m"}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ser2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "z2", " ", 
       RowBox[{"ser2", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"j", "-", "1"}], ")"}], " ", 
       RowBox[{"ser2", "[", 
        RowBox[{"[", 
         RowBox[{"j", "-", "1"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "2", ",", "maxn"}], 
     RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "maxn"}], 
      RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"j", "!"}], " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "<", "800"}], ",", 
             RowBox[{"tr2", "^", "j"}], ",", 
             RowBox[{"tr2", "^", "800"}]}], "]"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", ">", "800"}], ",", 
             RowBox[{"tr2", "^", 
              RowBox[{"(", 
               RowBox[{"j", "-", "800"}], ")"}]}], ",", "1"}], "]"}], 
           "fac1"}], "]"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "!"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"i", "!"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m", "-", "i"}], ")"}], "!"}]}], ")"}]}], 
              RowBox[{"z3", "^", "i"}], " ", 
              RowBox[{"ser1", "[", 
               RowBox[{"[", 
                RowBox[{"m", "-", "i", "+", "1"}], "]"}], "]"}], 
              RowBox[{"ser2", "[", 
               RowBox[{"[", 
                RowBox[{"j", "-", "i", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], "!"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"j", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ")"}], "^", "2"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "maxn"}], 
     RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minn", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
        "\"\<Density Matrix for the Squeezed Displaced Number State\\n for \
Initial Photon Number =\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", 
         "\"\< and Number of Coherent Photons=\>\"", "<>", 
         RowBox[{"ToString", "[", "nc", "]"}], "<>", 
         "\"\<\\n with Squeezing Parameter= \>\"", "<>", 
         RowBox[{"ToString", "[", "r", "]"}], "<>", 
         "\"\< and Total Phase= \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"phase", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
         "\"\< and \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", 
         "\"\<\\n Calculation Time=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"N", "[", 
           RowBox[{"photoncaltime", ",", "4"}], "]"}], "]"}], "<>", 
         "\"\< sec\>\""}], "]"}], ",", "18", ",", "Bold", ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.611705571849371*^9, 3.61170558237939*^9}, {
   3.6206024582069807`*^9, 3.620602459018182*^9}, {3.6303782673937464`*^9, 
   3.630378287127781*^9}, 3.6310684320299225`*^9, {3.631068514366867*^9, 
   3.6310685187972755`*^9}, 3.6353775606297445`*^9, {3.635377614465439*^9, 
   3.6353776184122458`*^9}, {3.6858381316390057`*^9, 
   3.6858381443027153`*^9}, {3.685838255998972*^9, 3.685838298726365*^9}, {
   3.831596612731515*^9, 3.8315966288555117`*^9}, 3.8315969796545167`*^9, {
   3.8315970130435143`*^9, 3.8315970312845154`*^9}, {3.8316210127014627`*^9, 
   3.8316210199974604`*^9}, 3.831659177380937*^9, {3.8316592107469363`*^9, 
   3.8316592281609383`*^9}, {3.831659363083935*^9, 3.831659432612935*^9}, {
   3.831659493817935*^9, 3.8316595103379374`*^9}, {3.8316598955439386`*^9, 
   3.831659964508939*^9}, 3.831660103527938*^9, 3.8316623402179413`*^9, {
   3.831662551723938*^9, 3.8316625796549377`*^9}, {3.8316627631259384`*^9, 
   3.831662781658938*^9}, 3.8316631365699425`*^9, {3.8316635337719374`*^9, 
   3.8316635382899356`*^9}, {3.8316635996499476`*^9, 
   3.8316636189609365`*^9}, {3.8316636643669376`*^9, 
   3.8316636836079383`*^9}, {3.831663724151938*^9, 3.8316637685629387`*^9}, {
   3.831663824179938*^9, 3.831663827511938*^9}, {3.831677141280775*^9, 
   3.8316771451887765`*^9}, {3.831686234336419*^9, 3.8316862372684193`*^9}, {
   3.8316863846244187`*^9, 3.8316863886284227`*^9}},
 FontSize->24,
 CellLabel->
  "In[285]:=",ExpressionUUID->"f8f2c54d-eefe-4bad-9075-287abd2bce36"],

Cell[CellGroupData[{

Cell[BoxData["minn"], "Input",
 CellChangeTimes->{{3.8316626006139383`*^9, 3.8316626218129387`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"40fa2b78-cbaf-4476-a143-e65b590bd6d8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8316626046159363`*^9, 3.8316626251199346`*^9}},
 CellLabel->
  "Out[209]=",ExpressionUUID->"93b257d2-0fb9-485a-8c80-41a0de1a8cd3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "It may be possible to limit the final calculation(sum of  the ensemble \
average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "7ab923d4-f3a3-4cca-99c9-19bc097dbc91"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "ed1bf4a1-31f2-42d3-aaa8-791fee94fd9f"],
 "(t) for N TLMs over the photon number), instead of using a rule of thumb, I \
believe it best to actually look at the figure produced and then define minn \
and maxn after examining the figure. For instance for nc=1000 a limiting \
choice may be minn=500 and maxn=1500."
}], "Subsection",
 CellChangeTimes->{{3.6303783147086296`*^9, 3.630378363271515*^9}, {
  3.6303783976383753`*^9, 3.6303784948733463`*^9}, {3.6303785284914055`*^9, 
  3.630378551002245*^9}, {3.6310680534484577`*^9, 
  3.631068099624539*^9}},ExpressionUUID->"73d708a1-7050-4f1d-ba89-\
c527bd5de601"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"67593ad8-87c0-4165-b34f-ac02906ba025"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"31ac4e80-7d3d-435e-87c4-4f9de9981776"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"b9f1a5fb-0fc8-4826-8725-629407ce2460"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This section puts together all the terms needed to calculate ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "128409ce-c303-44ec-8506-c8c00b6b8396"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "d9a61411-21f9-4b57-ac35-4579bb0561ed"],
 "(t) : Note that the calculations below are not exact and take advantage of \
the fall off of the photon number distribution. The calculation is performed \
out to the value of maxn which",
 StyleBox[" must be",
  FontFamily->"Arial",
  FontVariations->{"Underline"->True}],
 " defined in each of the photon number distributions above"
}], "Section",
 CellChangeTimes->{{3.5563317114920173`*^9, 3.5563317315443077`*^9}, {
  3.611703679231784*^9, 3.611703779025159*^9}, {3.611703827588044*^9, 
  3.611703879489335*^9}, {3.630610359977434*^9, 3.630610361490637*^9}},
 Background->RGBColor[0., 0.5019607843137255, 0.7529411764705882],
 CellTags->"Final",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c"],

Cell[CellGroupData[{

Cell["\<\
Define the number of 2-level molecules-This number can be changed. the number \
given below is large and results in a very large calculation time. The most I \
have ever done is 100 and the least 1.\
\>", "Subsection",
 CellChangeTimes->{{3.6286402235863914`*^9, 3.6286402513232403`*^9}, {
  3.6286422779852*^9, 3.6286422947864294`*^9}, {3.628642422035853*^9, 
  3.6286424545463095`*^9}, {3.631149101783841*^9, 
  3.6311491255270824`*^9}},ExpressionUUID->"f60f2214-f343-49d4-99f3-\
c47ec3072f5c"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"nM", ",", "bet", ",", "time", ",", "div"}], "]"}], ";", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ActionMenu", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Choose the number of Two Level Molecules\\n by selecting the \
down arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<nM = 1\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "1"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<nM = 5\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "5"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<nM = 10\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "10"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<nM = 20\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "20"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<nM = 50\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "50"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<nM = 100\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nM", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Dynamic", "[", "nM", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ActionMenu", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Choose the Off Resonance Parameter\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<bet = -100\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", 
                RowBox[{"-", "100"}]}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = -80\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", 
                RowBox[{"-", "80"}]}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = -40\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", 
                RowBox[{"-", "40"}]}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = -20\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", 
                RowBox[{"-", "20"}]}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = -10\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", 
                RowBox[{"-", "10"}]}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = 0\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "0"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = 10\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "10"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet=20\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "20"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = 40\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "40"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = 80\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "80"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<bet = 100\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bet", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Dynamic", "[", "bet", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ActionMenu", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Choose the Ending Time\\n by selecting the down arrow\>\"", 
            ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<time = 2\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "2"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 4\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "4"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 10\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "10"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 20\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "20"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 40\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "40"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 800\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "80"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<time = 200\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"time", "=", "200"}], ";"}], ")"}]}]}], "}"}]}], "]"}],
         ",", 
        RowBox[{"Dynamic", "[", "time", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ActionMenu", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Choose the number of time divisions\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<div = 2\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"div", "=", "2"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<div = 4\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"div", "=", "4"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<div = 8\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"div", "=", "8"}], ";"}], ")"}]}], ",", 
            RowBox[{"\"\<div = 16\>\"", "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"div", "=", "16"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Dynamic", "[", "div", "]"}]}], "}"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
        ",", "Red"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.556158921907015*^9, 3.556158945293168*^9}, {
   3.5562359497105265`*^9, 3.5562359620345483`*^9}, {3.5564170146362133`*^9, 
   3.556417014661214*^9}, {3.556418180356371*^9, 3.556418181136372*^9}, {
   3.5565053486352143`*^9, 3.556505349134415*^9}, {3.5565612085096755`*^9, 
   3.556561209009676*^9}, {3.55658709580856*^9, 3.556587099195584*^9}, {
   3.5567982682242284`*^9, 3.556798270225854*^9}, {3.5584674833107567`*^9, 
   3.5584674858999896`*^9}, {3.55846862576608*^9, 3.558468626795682*^9}, {
   3.5584731968541355`*^9, 3.558473198782539*^9}, {3.5585315294466634`*^9, 
   3.5585315317086673`*^9}, {3.564065542539199*^9, 3.5640655433036003`*^9}, {
   3.564065745501836*^9, 3.564065746749838*^9}, {3.5640658892515984`*^9, 
   3.5640658903124003`*^9}, {3.564065971764797*^9, 3.5640659741360016`*^9}, {
   3.564068701367483*^9, 3.5640687026934853`*^9}, {3.564069138592608*^9, 
   3.56406913960661*^9}, {3.5640694468609066`*^9, 3.5640694487485094`*^9}, {
   3.5642495500129404`*^9, 3.5642495515517426`*^9}, {3.564249882851635*^9, 
   3.564249889797646*^9}, {3.564491045638939*^9, 3.56449104607574*^9}, 
   3.622080521480481*^9, {3.6222364156813602`*^9, 3.6222364170229626`*^9}, {
   3.6225090748258214`*^9, 3.6225090772594256`*^9}, {3.6225093248942604`*^9, 
   3.622509326251463*^9}, {3.622512729990241*^9, 3.6225127308326426`*^9}, {
   3.6225152203043423`*^9, 3.622515221224744*^9}, {3.6225735488382835`*^9, 
   3.622573551271888*^9}, {3.6225736608152804`*^9, 3.622573661267681*^9}, {
   3.62257402417592*^9, 3.622574024862321*^9}, {3.622574104406861*^9, 
   3.6225741053584623`*^9}, {3.622574248941115*^9, 3.622574249409116*^9}, {
   3.622773844281085*^9, 3.622773845217087*^9}, {3.622774045396638*^9, 
   3.6227740477990427`*^9}, 3.6235346255159426`*^9, 3.6235383741107264`*^9, 
   3.6235388371211395`*^9, {3.6277642585825753`*^9, 3.627764259050576*^9}, {
   3.631149137414304*^9, 3.631149139988308*^9}, 3.6353808736367645`*^9, {
   3.6356248185319834`*^9, 3.6356248984821243`*^9}, {3.635624985701877*^9, 
   3.635625053390396*^9}, {3.6356250896604595`*^9, 3.635625130173731*^9}, {
   3.635625166162994*^9, 3.6356251829486237`*^9}, {3.6356252209658904`*^9, 
   3.6356252665803704`*^9}, {3.635625304504037*^9, 3.635625550251269*^9}, {
   3.6356282483540077`*^9, 3.6356282703032465`*^9}, {3.635628325449343*^9, 
   3.635628427894723*^9}, {3.6356284616843824`*^9, 3.6356285499961376`*^9}, {
   3.635628581570593*^9, 3.635628617060655*^9}, {3.6356286484011106`*^9, 
   3.6356287476484847`*^9}, 3.635628840655848*^9, 3.6358153053523493`*^9, {
   3.829247927432164*^9, 3.829248021184154*^9}, 3.8292480546591506`*^9, {
   3.831578711294072*^9, 3.8315787181750717`*^9}, 3.831689573758621*^9},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  0.4392156862745098, 0.9215686274509803, 0.5450980392156862],
 CellLabel->"In[17]:=",ExpressionUUID->"bea32752-647b-4028-b04c-1437d2125d4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Two Level Molecules\\n by selecting \
the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nM = 1\"\>":>($CellContext`nM = 1; 
      Null), "\<\"nM = 5\"\>":>($CellContext`nM = 5; 
      Null), "\<\"nM = 10\"\>":>($CellContext`nM = 10; 
      Null), "\<\"nM = 20\"\>":>($CellContext`nM = 20; 
      Null), "\<\"nM = 50\"\>":>($CellContext`nM = 50; 
      Null), "\<\"nM = 100\"\>":>($CellContext`nM = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nM, StandardForm],
      ImageSizeCache->{11., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Off Resonance Parameter\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"bet = -100\"\>":>($CellContext`bet = -100; 
      Null), "\<\"bet = -80\"\>":>($CellContext`bet = -80; 
      Null), "\<\"bet = -40\"\>":>($CellContext`bet = -40; 
      Null), "\<\"bet = -20\"\>":>($CellContext`bet = -20; 
      Null), "\<\"bet = -10\"\>":>($CellContext`bet = -10; 
      Null), "\<\"bet = 0\"\>":>($CellContext`bet = 0; 
      Null), "\<\"bet = 10\"\>":>($CellContext`bet = 10; 
      Null), "\<\"bet=20\"\>":>($CellContext`bet = 20; 
      Null), "\<\"bet = 40\"\>":>($CellContext`bet = 40; 
      Null), "\<\"bet = 80\"\>":>($CellContext`bet = 80; 
      Null), "\<\"bet = 100\"\>":>($CellContext`bet = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`bet, StandardForm],
      ImageSizeCache->{15., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Ending Time\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"time = 2\"\>":>($CellContext`time = 
       2; Null), "\<\"time = 4\"\>":>($CellContext`time = 4; 
      Null), "\<\"time = 10\"\>":>($CellContext`time = 10; 
      Null), "\<\"time = 20\"\>":>($CellContext`time = 20; 
      Null), "\<\"time = 40\"\>":>($CellContext`time = 40; 
      Null), "\<\"time = 800\"\>":>($CellContext`time = 80; 
      Null), "\<\"time = 200\"\>":>($CellContext`time = 200; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`time, StandardForm],
      ImageSizeCache->{20., {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of time divisions\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"div = 2\"\>":>($CellContext`div = 
       2; Null), "\<\"div = 4\"\>":>($CellContext`div = 4; 
      Null), "\<\"div = 8\"\>":>($CellContext`div = 8; 
      Null), "\<\"div = 16\"\>":>($CellContext`div = 16; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`div, StandardForm],
      ImageSizeCache->{16., {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBOJ9B7d5bGl/47gk/Z3iNiCdHMr8aAeQlpzfLbETSLdH
30gC0bXL3vmzdrxx3Dl3hpogkJ4ktK5CF0i7ze55ZQukF/h6+4cD6XctHbUg
uivD2jwOSNskf4+IB9Jekdv+TgTSbzz8VCcB6WWT7MpBdI2ZdD+IfvXVPmcx
kGY+/2g+iF7WOWnvciAdX+vyAUR3xDZJ7gTS/91ehoFo8SDtzQ+B9Dfd4D7e
TqA5gl/3bAHSJnuLdW4A6QPMOwLvAekXnDsLQXTPu95O/a43jn6cvLUGQHpF
vWqBMZCW1bYIsgDSrGlBTBe63ziGeZroXwLSKoenmdwA0nfdfvH9A9K2QqKb
BHveOO4LfBqiDaTf6dVN0AfSDRNnMxkC6ZqG9lBjIJ3y++v2QCAtcEp6SQyQ
7pNb6N0GpN9c8RNvB9IPfwq9nwykW5N2/NwDpHvkkxdcBtIAlVfMJQ==
  "],
 CellLabel->"Out[17]=",ExpressionUUID->"ab454b61-4c84-4ae1-8aa7-cd35da5f3547"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"del", "=", 
   RowBox[{
    RowBox[{"bet", "^", "2"}], "/", "4"}]}], ";", 
  RowBox[{"nMo2", "=", 
   RowBox[{"nM", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6311495597850456`*^9, 3.631149584011888*^9}, {
  3.6356287572269015`*^9, 3.6356287617197094`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"da999eab-2c65-48a9-9689-1af1aa8b1b7e"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"d44ef755-4d84-4ea3-a2ab-c63f72b607e9"]
}, Open  ]],

Cell[TextData[{
 "This example restricts the summation over n to save time for some cases and \
generates the plot. I have not examined all the results for non resonance.",
 StyleBox[" I am going to have to work on this for minn \[NotEqual]0",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.6303787650346203`*^9, 3.6303788118503027`*^9}, {
  3.6311496185659485`*^9, 3.6311496433387923`*^9}, {3.631149854828364*^9, 
  3.631149870256791*^9}, {3.631149931112498*^9, 3.631149952905736*^9}, {
  3.636069721417818*^9, 
  3.636069769372302*^9}},ExpressionUUID->"6e6bb495-b85b-4b91-b119-\
d18060865182"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case1", "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9},ExpressionUUID->"83091097-9b3b-40d3-86d0-\
90756b6a1caf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"jst", "=", "minn"}],
   FontColor->GrayLevel[0]], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  StyleBox[
   RowBox[{"di", "=", "1"}],
   FontColor->GrayLevel[0]], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"minn", "\[NotEqual]", "0"}], ",", 
    RowBox[{"di", "=", "minn"}]}], "]"}], ";", 
  RowBox[{"trr", "=", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"nmean", "+", "del"}], "]"}]}]}], ";", 
  RowBox[{"If", " ", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "1"}], ",", " ", 
    RowBox[{"trr", "=", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"nM", "-", "nmean", "+", "del"}], "]"}]}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "2"}], ",", 
    RowBox[{"di", "=", 
     RowBox[{"di", "-", "1"}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "2"}], ",", 
    RowBox[{"jst", "=", 
     RowBox[{"jst", "-", "1"}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "<", "2"}], ",", 
    RowBox[{
     StyleBox["statetlms",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     RowBox[{
      RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\< TLMs all up\>\""}]}], 
    ",", 
    RowBox[{
     StyleBox["statetlms",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     RowBox[{
      RowBox[{"ToString", "[", "nM", "]"}], "<>", 
      "\"\< TLMs all down\>\""}]}]}], "]"}], ";", 
  RowBox[{"state", "=", "\"\<Resonant Case\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"bet", "\[NotEqual]", "0"}], ",", 
    RowBox[{"state", "=", 
     RowBox[{"\"\<Non Resonant Case with \[CapitalDelta] = \>\"", "<>", 
      RowBox[{"ToString", "[", "del", "]"}]}]}]}], "]"}], ";", 
  RowBox[{"title", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"\"\<    \!\(\*SubscriptBox[\(S\), \(1\)]\)(\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
      RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\<,\[Tau])\>\""}], ",", 
     "Bold", ",", "18"}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "1"}], ",", 
    RowBox[{"title", "=", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(4\)]\)(\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
        RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\<,\[Tau])\>\""}], ",",
        "Bold", ",", "18"}], "]"}]}]}], "]"}], ";", 
  RowBox[{"zm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "minn", ",", "maxn"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"zm", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{"ab", "[", 
      RowBox[{"nM", ",", 
       RowBox[{"i", "+", "jst"}], ",", "bet"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "I", " ", "want", " ", "a", " ", "specified", " ", "value", 
     " ", "for", " ", "n"}], ",", " ", 
    RowBox[{
    "I", " ", "enter", " ", "it", " ", "in", " ", "place", " ", "of", " ", 
     "i", " ", "in", " ", "ab"}]}], "*)"}], 
  RowBox[{"tab2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "minn", ",", "maxn"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"zm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"zm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "di"}], "]"}], "]"}], " ", 
      RowBox[{"zm", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.678894066154934*^9, 3.6788940681231966`*^9}, {
   3.6976891328036556`*^9, 3.6976891458601255`*^9}, {3.6977206256610417`*^9, 
   3.697720656242112*^9}, {3.8292529825371523`*^9, 3.829252986949154*^9}, {
   3.8292536125121536`*^9, 3.829253613362158*^9}, {3.8295261922529564`*^9, 
   3.829526233650956*^9}, {3.829527290194956*^9, 3.829527295719956*^9}, {
   3.8295281852619605`*^9, 3.8295281861169577`*^9}, {3.8295287619929557`*^9, 
   3.8295287819269557`*^9}, {3.8295294711086626`*^9, 3.829529474338661*^9}, {
   3.8302958466802335`*^9, 3.8302958606232347`*^9}, {3.830297374512282*^9, 
   3.8302973788142815`*^9}, {3.8302982970365305`*^9, 3.830298298937739*^9}, {
   3.830301634106166*^9, 3.8303016426371636`*^9}, {3.8303666370568485`*^9, 
   3.830366651335848*^9}, {3.830379193461464*^9, 3.8303792063654613`*^9}, {
   3.830385141070224*^9, 3.830385153515224*^9}, {3.8303859318242235`*^9, 
   3.8303859424702263`*^9}, {3.8303859740412245`*^9, 3.830385983070224*^9}, {
   3.8305442841893787`*^9, 3.830544389461382*^9}, 3.830544801838373*^9, {
   3.8305450994003725`*^9, 3.8305451464003725`*^9}, {3.830545277770382*^9, 
   3.830545278488373*^9}, {3.8305453147383766`*^9, 3.830545352073374*^9}, {
   3.8305467537313733`*^9, 3.8305467638243723`*^9}, {3.8313984561709557`*^9, 
   3.8313984623709545`*^9}, {3.8313987001189547`*^9, 
   3.8313987044589605`*^9}, {3.831413908907956*^9, 3.831413915171957*^9}, {
   3.8314152449873266`*^9, 3.8314152461143284`*^9}, {3.8314311120472956`*^9, 
   3.8314311143472953`*^9}, {3.831492716634155*^9, 3.8314927172001524`*^9}, {
   3.8315099890603013`*^9, 3.8315100007222996`*^9}, {3.8315328068644757`*^9, 
   3.831532809085477*^9}},
 FontSize->18,
 CellLabel->"In[19]:=",ExpressionUUID->"a7946c1c-c29f-4128-bff5-e8e7f7f6b9d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The following step should only be executed once as long as the notebook is \
open. This step activates the Kernels\
\>", "Section",
 CellChangeTimes->{{3.830544158623374*^9, 3.8305441786173706`*^9}, {
  3.831837684247384*^9, 
  3.8318377402153845`*^9}},ExpressionUUID->"73ae7b7e-013b-47ed-98d2-\
6454d07c9c08"],

Cell[BoxData[
 RowBox[{"LaunchKernels", "[", "]"}]], "Input",
 CellChangeTimes->{{3.829410517566825*^9, 3.829410531817824*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f3762031-8dc8-445a-807e-900b180f9b08"],

Cell[BoxData[
 RowBox[{"DistributeDefinitions", "[", "\"\<Global`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8294105582388244`*^9, 3.8294106466018248`*^9}, {
   3.8294106852878246`*^9, 3.8294106899948254`*^9}, {3.82941165858232*^9, 
   3.8294116711043167`*^9}, 3.829413094694384*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"989338a9-e18a-4931-bef4-2072422f19e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"timex", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"pic", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Parallelize", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], 
           RowBox[{"fun4", "[", 
            RowBox[{"y", "+", "700"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"iiii", " ", 
             RowBox[{"time", "/", "div"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"iiii", "+", "1"}], ")"}], 
             RowBox[{"time", "/", "div"}]}]}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"iiii", ",", "0", ",", 
          RowBox[{"div", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
     RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Tau]\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
        "title"}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Bold", ",", "18"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "timex"}]}]], "Input",
 CellChangeTimes->{{3.56449129766706*^9, 3.5644913056936016`*^9}, {
   3.564509642850629*^9, 3.564509698864982*^9}, 3.604793225081069*^9, {
   3.62328593132126*^9, 3.6232859337704644`*^9}, {3.6232860594442854`*^9, 
   3.623286101377159*^9}, {3.623289427807802*^9, 3.6232894611138606`*^9}, {
   3.630378963482569*^9, 3.6303789786613955`*^9}, {3.6303790182542653`*^9, 
   3.6303790388307014`*^9}, {3.6303791846285577`*^9, 3.630379190260167*^9}, {
   3.631149648486801*^9, 3.631149664352029*^9}, {3.6311498875104213`*^9, 
   3.6311499186012754`*^9}, {3.631150047785103*^9, 3.6311500509831085`*^9}, 
   3.631151006781187*^9, {3.6353802394800506`*^9, 3.6353803712846823`*^9}, 
   3.6353804151519594`*^9, {3.6353804457592125`*^9, 3.6353804760544662`*^9}, {
   3.63538056355502*^9, 3.635380587657062*^9}, 3.6353806196839185`*^9, {
   3.6353806539571786`*^9, 3.6353806579351854`*^9}, {3.635380707839673*^9, 
   3.635380730990114*^9}, {3.6353807645613728`*^9, 3.635380772922988*^9}, {
   3.6353809846621594`*^9, 3.6353810046301947`*^9}, {3.6353811502720504`*^9, 
   3.635381151395252*^9}, {3.6353812528422303`*^9, 3.6353812548078337`*^9}, {
   3.635381441618162*^9, 3.6353814892450457`*^9}, {3.63538158284521*^9, 
   3.6353815886640205`*^9}, {3.635381631376895*^9, 3.63538165702334*^9}, {
   3.635381855362089*^9, 3.6353818617425003`*^9}, {3.6353820264007893`*^9, 
   3.635382049239229*^9}, 3.635382082295687*^9, 3.6353821540870132`*^9, {
   3.6360683919562826`*^9, 3.6360684672108145`*^9}, {3.636068508379287*^9, 
   3.6360685717465982`*^9}, {3.636069865499671*^9, 3.6360699263709784`*^9}, {
   3.636070555566883*^9, 3.6360705896373434`*^9}, {3.6360706556722593`*^9, 
   3.6360706696498833`*^9}, {3.6382239948531475`*^9, 
   3.6382240030641594`*^9}, {3.657149440325028*^9, 3.657149464545656*^9}, {
   3.657149909734279*^9, 3.657149924407297*^9}, {3.6571500314060106`*^9, 
   3.65715005048552*^9}, {3.657150422591605*^9, 3.657150430670555*^9}, {
   3.657150504944764*^9, 3.6571505115702567`*^9}, 3.657150740576288*^9, {
   3.6571512263830614`*^9, 3.6571512292425528`*^9}, {3.657153988615237*^9, 
   3.6571539998189692`*^9}, {3.657208230034105*^9, 3.6572083169308414`*^9}, 
   3.65720843958004*^9, {3.6793595432711105`*^9, 3.6793595510075393`*^9}, {
   3.684865572840496*^9, 3.684865579438867*^9}, {3.8292528751281548`*^9, 
   3.8292528795971565`*^9}, {3.829256440807173*^9, 3.829256475180176*^9}, {
   3.8292565614061747`*^9, 3.8292565941311717`*^9}, {3.829258208321175*^9, 
   3.829258243191174*^9}, {3.8293478809748516`*^9, 3.829347914527852*^9}, {
   3.8293482646698527`*^9, 3.8293482725668497`*^9}, {3.8293483924768543`*^9, 
   3.829348398137853*^9}, {3.8293497117478623`*^9, 3.829349715183853*^9}, {
   3.8293514178538485`*^9, 3.8293514286608496`*^9}, {3.8294922933867702`*^9, 
   3.8294923979857707`*^9}, {3.82949361015578*^9, 3.8294936118967705`*^9}, {
   3.8295260774629593`*^9, 3.8295260913309593`*^9}, 3.829578467510229*^9, 
   3.829578579637231*^9, {3.8295790701222486`*^9, 3.829579110207248*^9}, {
   3.829579144071248*^9, 3.829579163336249*^9}, {3.82958028366978*^9, 
   3.8295803138767805`*^9}, {3.8295926160765195`*^9, 
   3.8295926185885143`*^9}, {3.8295950364728656`*^9, 
   3.8295950391008654`*^9}, {3.829698661031412*^9, 3.8296986622064037`*^9}, 
   3.8296989197454023`*^9, {3.829699581132403*^9, 3.8296995920904045`*^9}, 
   3.8296997729894047`*^9, {3.829734369732772*^9, 3.829734380244772*^9}, 
   3.829734734799781*^9, {3.8297431723363066`*^9, 3.829743189223317*^9}, 
   3.829743547299309*^9, {3.8297787693909197`*^9, 3.8297787818619194`*^9}, {
   3.8297806402099247`*^9, 3.8297806430229225`*^9}, {3.829862354526772*^9, 
   3.829862363580772*^9}, {3.829952661682496*^9, 3.8299526635084934`*^9}, 
   3.8302940959743876`*^9, {3.830301683217165*^9, 3.8303016939181666`*^9}, {
   3.830366780135851*^9, 3.8303667985118523`*^9}, {3.8303795195644608`*^9, 
   3.8303795230834603`*^9}, {3.830383257589405*^9, 3.830383257778405*^9}, {
   3.830385106636224*^9, 3.8303851074652257`*^9}, {3.830562889663856*^9, 
   3.8305628905808463`*^9}, {3.831398525194955*^9, 3.8313985493529587`*^9}, 
   3.8313987727339563`*^9, 3.831402944282955*^9, {3.8314079600869555`*^9, 
   3.831407963147956*^9}, {3.8314153539713326`*^9, 3.8314153573123255`*^9}, {
   3.831431140633293*^9, 3.8314311463442984`*^9}, {3.831454725712749*^9, 
   3.831454728676751*^9}, {3.8314927997431498`*^9, 3.831492806876149*^9}, {
   3.831533066536478*^9, 3.831533067847477*^9}, {3.8315787767220736`*^9, 
   3.8315787972780714`*^9}, {3.831585534027232*^9, 3.83158555014923*^9}, {
   3.831594167418237*^9, 3.831594175321229*^9}, {3.83159716671052*^9, 
   3.8315971879055142`*^9}, {3.831601893116439*^9, 3.831601893987443*^9}, {
   3.831664171732936*^9, 3.831664173091937*^9}, {3.8316772543447714`*^9, 
   3.831677257926772*^9}, {3.831686503800417*^9, 3.831686530624423*^9}, {
   3.83168663141142*^9, 3.8316866571534204`*^9}, {3.8316896783396254`*^9, 
   3.8316896795686245`*^9}, {3.831771943867983*^9, 3.83177196138799*^9}, {
   3.8317734960414963`*^9, 3.831773498584492*^9}, {3.8317997675050025`*^9, 
   3.831799784120002*^9}, {3.831837770962384*^9, 3.831837790544382*^9}, {
   3.831849450455947*^9, 3.8318494750019445`*^9}, 3.831852060449687*^9, {
   3.8318520917146826`*^9, 3.8318520936586823`*^9}, {3.8319322146126437`*^9, 
   3.8319322198096437`*^9}, {3.83193417735151*^9, 3.831934179030509*^9}, {
   3.8319361809051404`*^9, 3.831936181446139*^9}, {3.8319380117060905`*^9, 
   3.8319380130480905`*^9}, {3.8319400025529466`*^9, 3.83194000328995*^9}, {
   3.8319417550783033`*^9, 3.831941762818303*^9}, {3.8319449182221823`*^9, 
   3.831944927107182*^9}},
 FontSize->24,
 CellLabel->"In[37]:=",ExpressionUUID->"f062cac3-505d-4a74-91f1-57dc2cb505a4"],

Cell[BoxData["1715.9410572`10.686047359192552"], "Output",
 CellChangeTimes->{
  3.829493266254767*^9, 3.82949406035577*^9, 3.8295268463099546`*^9, 
   3.829528598645959*^9, 3.8295292994920945`*^9, 3.8295298972665353`*^9, 
   3.829578603011225*^9, 3.829578895542228*^9, 3.8295792695850005`*^9, 
   3.8295804162722034`*^9, 3.829592639093512*^9, 3.829600819906105*^9, 
   3.829698670457402*^9, 3.829698937835403*^9, 3.8296996075714016`*^9, 
   3.8296999073804045`*^9, 3.8297344461237707`*^9, 3.8297357106237736`*^9, 
   3.8297433178323107`*^9, 3.8297457326966505`*^9, 3.829779002463918*^9, 
   3.8298590759207726`*^9, 3.82986240465077*^9, 3.829862945626771*^9, 
   3.829951730498362*^9, 3.829952190894493*^9, 3.8299630833894577`*^9, 
   3.8302944528766975`*^9, 3.8302961786224623`*^9, 3.830297754494297*^9, 
   3.830298676907998*^9, 3.8303146068419805`*^9, 3.8303693046143847`*^9, 
   3.8303807103477693`*^9, 3.8303844524385185`*^9, 3.8303851191252203`*^9, 
   3.8303851859822206`*^9, 3.8305455583423734`*^9, {3.8305468589693766`*^9, 
   3.830546885770376*^9}, 3.830547508571385*^9, 3.830553534487832*^9, 
   3.8305540555528326`*^9, 3.830562914016844*^9, 3.830579859697613*^9, 
   3.831398653953952*^9, 3.8313988604699574`*^9, 3.831401907029952*^9, 
   3.8314033184339576`*^9, 3.8314083526949515`*^9, 3.8314142927644353`*^9, 
   3.831429508186483*^9, 3.831445095097871*^9, 3.831489647638451*^9, 
   3.8315086277852993`*^9, 3.8315251548104773`*^9, 3.831533839601475*^9, 
   3.8315428790984745`*^9, 3.83158163992423*^9, 3.83158769491323*^9, 
   3.8315960090860825`*^9, 3.8316003379009175`*^9, 3.8316051126131372`*^9, 
   3.8316757205458536`*^9, 3.831685465227985*^9, 3.8316893793458633`*^9, 
   3.8316921582233315`*^9, 3.831772334888153*^9, 3.831787189585005*^9, 
   3.831813443949005*^9, 3.8318489913071737`*^9, 3.8318518672811117`*^9, 
   3.831852822203822*^9, 3.831853591165718*^9, 3.8319155287216225`*^9, 
   3.8319317212294807`*^9, 3.831933714893507*^9, 3.8319357303734055`*^9, 
   3.8319378832219205`*^9, 3.8319397577536073`*^9, 3.8319415280333037`*^9, 
   3.831943516100185*^9, 3.8319466478542337`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"17b4f6fd-0412-4eb5-a1cc-4f971d737e23"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"bd45111f-395e-48b2-8030-4588e0a700d2"],

Cell["Execute the next step to see the figure", "Text",
 CellChangeTimes->{{3.8318378288943825`*^9, 3.831837871020381*^9}},
 FontSize->24,ExpressionUUID->"94037548-a795-4759-8910-df9fd7128ab3"],

Cell[BoxData["pic"], "Input",
 CellChangeTimes->{{3.8318521157136927`*^9, 3.8318521173136826`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e331bdd8-6268-419f-972a-c2acca2aa38b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1904, 981},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
ShowCellTags->True,
Magnification:>0.8 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", CharacterEncoding -> 
       "WindowsANSI"]]]}, Visible -> False, FrontEndVersion -> 
  "12.1 for Microsoft Windows (64-bit) (June 19, 2020)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"462f0b9b-f261-43f6-bd5b-d71a792477da"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Allup"->{
  Cell[7968, 232, 614, 10, 67, "Section",ExpressionUUID->"73b04f17-0ac3-410a-9bca-f3eaa4c33718",
   CellTags->"Allup"]},
 "Alldown"->{
  Cell[25383, 685, 517, 8, 67, "Section",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e",
   CellTags->"Alldown"]},
 "Continue"->{
  Cell[41679, 1092, 594, 13, 67, "Subchapter",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed",
   CellTags->"Continue"]},
 "Case 1"->{
  Cell[46220, 1208, 247, 4, 51, "Subsection",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d",
   CellTags->"Case 1"]},
 "Case 2"->{
  Cell[60720, 1578, 249, 4, 45, "Subsection",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7",
   CellTags->"Case 2"]},
 "Case 3"->{
  Cell[73997, 1924, 302, 5, 45, "Subsection",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef",
   CellTags->"Case 3"]},
 "Case 4"->{
  Cell[91617, 2391, 300, 5, 45, "Subsection",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9",
   CellTags->"Case 4"]},
 "Case 5"->{
  Cell[119249, 3102, 298, 5, 45, "Subsection",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70",
   CellTags->"Case 5"]},
 "Case 6"->{
  Cell[145367, 3862, 298, 5, 45, "Subsection",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f",
   CellTags->"Case 6"]},
 "Case 7"->{
  Cell[158577, 4203, 302, 5, 45, "Subsection",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe",
   CellTags->"Case 7"]},
 "Case 8"->{
  Cell[194701, 5212, 302, 5, 45, "Subsection",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c",
   CellTags->"Case 8"]},
 "Case 9"->{
  Cell[240292, 6477, 298, 5, 45, "Subsection",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2",
   CellTags->"Case 9"]},
 "Case 10"->{
  Cell[288511, 7865, 349, 6, 45, "Subsection",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8",
   CellTags->"Case 10"]},
 "Case 11"->{
  Cell[314824, 8552, 300, 5, 45, "Subsection",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407",
   CellTags->"Case 11"]},
 "Final"->{
  Cell[351673, 9555, 1055, 22, 85, "Section",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c",
   CellTags->"Final"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Allup", 387789, 10355},
 {"Alldown", 387924, 10358},
 {"Continue", 388062, 10361},
 {"Case 1", 388204, 10364},
 {"Case 2", 388343, 10367},
 {"Case 3", 388482, 10370},
 {"Case 4", 388621, 10373},
 {"Case 5", 388760, 10376},
 {"Case 6", 388900, 10379},
 {"Case 7", 389040, 10382},
 {"Case 8", 389180, 10385},
 {"Case 9", 389320, 10388},
 {"Case 10", 389461, 10391},
 {"Case 11", 389603, 10394},
 {"Final", 389743, 10397}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 5, 53, "Title",ExpressionUUID->"bc0bcaef-71bb-4e68-aa7a-a66ce1207319"],
Cell[866, 29, 131, 6, 35, "Subtitle",ExpressionUUID->"0806237e-05ea-4ef8-b93e-9d1344fa3ede"],
Cell[1000, 37, 370, 10, 39, "Subtitle",ExpressionUUID->"f0e7ab3c-a5fc-432f-b0c4-b9878158648b"],
Cell[CellGroupData[{
Cell[1395, 51, 730, 17, 58, "Section",ExpressionUUID->"dc3e48dc-416e-4391-8dfd-ce962afd492b"],
Cell[CellGroupData[{
Cell[2150, 72, 415, 10, 38, "Subsection",ExpressionUUID->"4d7f7f15-991c-46c1-9405-4ae4b8296cb8"],
Cell[2568, 84, 1788, 45, 34, "Input",ExpressionUUID->"0129df12-b9a8-4670-9ffc-9af270514ef9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4405, 135, 882, 20, 76, "Section",ExpressionUUID->"33ccaad4-cec6-418f-8fef-a59065b05a5a"],
Cell[CellGroupData[{
Cell[5312, 159, 877, 16, 61, "Subsection",ExpressionUUID->"e48e3bf7-e14c-4713-941a-3bd6661e06f9"],
Cell[CellGroupData[{
Cell[6214, 179, 628, 15, 37, "Input",ExpressionUUID->"b8e985e6-5178-4081-842a-2eae33dffa3c"],
Cell[6845, 196, 332, 8, 44, "Output",ExpressionUUID->"a96cfddb-b7d4-47b9-baa2-b7d209f5669d"]
}, Open  ]],
Cell[7192, 207, 86, 0, 32, "Input",ExpressionUUID->"cab3b2db-2834-42df-b885-727490115339"],
Cell[7281, 209, 638, 17, 39, "Input",ExpressionUUID->"0effbc87-dce3-488d-b6ed-d549f9509058"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7968, 232, 614, 10, 67, "Section",ExpressionUUID->"73b04f17-0ac3-410a-9bca-f3eaa4c33718",
 CellTags->"Allup"],
Cell[8585, 244, 15307, 386, 588, "Input",ExpressionUUID->"88d8faaf-0796-4fbb-8ae1-d52a88fb90fa"],
Cell[CellGroupData[{
Cell[23917, 634, 257, 5, 38, "Subsection",ExpressionUUID->"db5ecf23-8419-48ff-9f62-df674ff12a67"],
Cell[CellGroupData[{
Cell[24199, 643, 714, 21, 39, "Input",ExpressionUUID->"3b55547b-99cf-4c26-ae48-4c9e145b992f"],
Cell[24916, 666, 406, 12, 54, "Output",ExpressionUUID->"be3ae2f2-06e3-402e-825a-c6de3015caff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25383, 685, 517, 8, 67, "Section",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e",
 CellTags->"Alldown"],
Cell[25903, 695, 15739, 392, 588, "Input",ExpressionUUID->"08f7a2fd-3498-4a8e-95f4-20447607f395"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41679, 1092, 594, 13, 67, "Subchapter",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed",
 CellTags->"Continue"],
Cell[42276, 1107, 439, 10, 58, "Section",ExpressionUUID->"9de24b4d-7f25-4d48-bfb2-fb8ba1d8653d"],
Cell[42718, 1119, 1044, 18, 59, "Section",ExpressionUUID->"7b6ae121-8707-428d-ba3e-db0ed38284c1"],
Cell[CellGroupData[{
Cell[43787, 1141, 2430, 65, 106, "Section",ExpressionUUID->"31940e24-fc57-42e6-9e49-42a0d457438f"],
Cell[46220, 1208, 247, 4, 51, "Subsection",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d",
 CellTags->"Case 1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46504, 1217, 3808, 99, 122, "Section",ExpressionUUID->"9a1961f6-c7cb-439d-9276-28cc2262504d"],
Cell[CellGroupData[{
Cell[50337, 1320, 707, 11, 45, "Subsection",ExpressionUUID->"feb23c99-b751-4ad3-800e-7acdfce59ab8"],
Cell[CellGroupData[{
Cell[51069, 1335, 2972, 69, 63, "Input",ExpressionUUID->"02134f9d-6298-4cde-9226-4bcfe08cd1e9"],
Cell[54044, 1406, 2401, 48, 120, "Output",ExpressionUUID->"f5cdbf6b-36ef-464c-b806-d5e4a0e4006a"]
}, Open  ]],
Cell[56460, 1457, 3777, 106, 219, "Input",ExpressionUUID->"66462f91-4732-4f49-ae70-db67db10c206"]
}, Open  ]],
Cell[60252, 1566, 465, 10, 50, "Subsection",ExpressionUUID->"20c92efe-81ad-4006-ac84-24afddc0eb80"],
Cell[60720, 1578, 249, 4, 45, "Subsection",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7",
 CellTags->"Case 2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61006, 1587, 2658, 79, 72, "Section",ExpressionUUID->"e4bf37fa-cafe-4bb6-a56d-663ac5694b22"],
Cell[CellGroupData[{
Cell[63689, 1670, 1015, 16, 45, "Subsection",ExpressionUUID->"396bbb17-bb8f-4bfe-8a47-d656d781cb05"],
Cell[CellGroupData[{
Cell[64729, 1690, 2974, 69, 63, "Input",ExpressionUUID->"fc41a924-5f91-4c32-b567-03bd39481885"],
Cell[67706, 1761, 1609, 37, 120, "Output",ExpressionUUID->"4356af24-b2c2-4385-9630-609162b16a2e"]
}, Open  ]],
Cell[69330, 1801, 4184, 108, 196, "Input",ExpressionUUID->"d538f6d2-2f01-4470-85a5-d9fdc93321cb"]
}, Open  ]],
Cell[73529, 1912, 465, 10, 50, "Subsection",ExpressionUUID->"18c0b506-f065-456a-bb42-e84bc78b1f8c"],
Cell[73997, 1924, 302, 5, 45, "Subsection",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef",
 CellTags->"Case 3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74336, 1934, 4703, 141, 124, "Section",ExpressionUUID->"9a1d7260-d2ee-40de-8999-df9357c020de"],
Cell[79042, 2077, 885, 14, 45, "Subsection",ExpressionUUID->"2b4daec9-11b3-46f4-be1e-a2ac0863d22b"],
Cell[CellGroupData[{
Cell[79952, 2095, 1014, 16, 24, "Subsection",ExpressionUUID->"e9a43caf-46d9-4b5a-8d99-c26a89b48b3d"],
Cell[80969, 2113, 5494, 134, 98, "Input",ExpressionUUID->"421034ce-f8de-495d-a5bf-3bae09832295"],
Cell[86466, 2249, 4668, 127, 196, "Input",ExpressionUUID->"51296a9b-aaf2-4056-92be-5a872a0bf0cc"]
}, Open  ]],
Cell[91149, 2379, 465, 10, 50, "Subsection",ExpressionUUID->"ff92e76d-dcef-41c8-ae4a-21e5d44c4551"],
Cell[91617, 2391, 300, 5, 45, "Subsection",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9",
 CellTags->"Case 4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91954, 2401, 5187, 144, 115, "Section",ExpressionUUID->"d1f6b97b-ffe0-4e49-968c-c2cbfeee5bbe"],
Cell[97144, 2547, 608, 10, 30, "Subsection",ExpressionUUID->"78a6848a-6047-4522-9d64-80f37f784e2c"],
Cell[CellGroupData[{
Cell[97777, 2561, 367, 7, 24, "Subsection",ExpressionUUID->"615cc0e9-d0f9-40c3-a5b8-fd67d5d71038"],
Cell[CellGroupData[{
Cell[98169, 2572, 7966, 192, 113, "Input",ExpressionUUID->"9584db33-6034-46bc-8b4c-63895e5e8b43"],
Cell[106138, 2766, 3698, 83, 120, "Output",ExpressionUUID->"7ca0d08b-e639-449b-ba0a-a7bbaec227a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109873, 2854, 183, 4, 32, "Input",ExpressionUUID->"34925d63-0e71-4d36-a78d-12864f528ca3"],
Cell[110059, 2860, 134, 3, 32, "Output",ExpressionUUID->"3f31ce70-5875-434a-aa88-578f8c949a0b"]
}, Open  ]],
Cell[110208, 2866, 8583, 222, 392, "Input",ExpressionUUID->"8cf38a0a-dd8e-4059-8c07-8c04b2cd6bcc"]
}, Open  ]],
Cell[118806, 3091, 440, 9, 50, "Subsection",ExpressionUUID->"bf94c0b3-fcfc-4525-b0af-0f24ddc1dc78"],
Cell[119249, 3102, 298, 5, 45, "Subsection",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70",
 CellTags->"Case 5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119584, 3112, 9788, 310, 148, "Section",ExpressionUUID->"78af890b-f93c-4d87-9f89-0992ce1af374"],
Cell[CellGroupData[{
Cell[129397, 3426, 411, 7, 30, "Subsection",ExpressionUUID->"ad681e86-0c63-49ba-9d33-909d5d6ca834"],
Cell[129811, 3435, 5648, 133, 78, "Input",ExpressionUUID->"acafcdb4-bdf6-4f55-98ae-8a10cbe8ecba"],
Cell[135462, 3570, 9447, 278, 481, "Input",ExpressionUUID->"822325f7-26e1-4fe3-93ee-31cc07a25b80"]
}, Open  ]],
Cell[144924, 3851, 440, 9, 50, "Subsection",ExpressionUUID->"3b297ce6-141f-4850-a3ba-0bdea212e633"],
Cell[145367, 3862, 298, 5, 45, "Subsection",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f",
 CellTags->"Case 6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145702, 3872, 2827, 68, 112, "Section",ExpressionUUID->"f5844a15-0ac7-4569-a258-ff2c0bac5875"],
Cell[CellGroupData[{
Cell[148554, 3944, 275, 6, 30, "Subsection",ExpressionUUID->"66f8b3d1-ed06-4a02-ab71-d31e4ec68085"],
Cell[CellGroupData[{
Cell[148854, 3954, 3377, 76, 63, "Input",ExpressionUUID->"8ea09d0b-730d-4be2-b40a-1390cf194cbe"],
Cell[152234, 4032, 1541, 36, 120, "Output",ExpressionUUID->"034dbcd9-5707-45f4-96fc-9f1cd0f252c8"]
}, Open  ]],
Cell[153790, 4071, 4329, 118, 196, "Input",ExpressionUUID->"74b6b9ae-dfa2-46d9-a3e6-ace14e81b4bf"]
}, Open  ]],
Cell[158134, 4192, 440, 9, 50, "Subsection",ExpressionUUID->"35575f1c-6907-4e35-af6c-a612fe5f9e5a"],
Cell[158577, 4203, 302, 5, 45, "Subsection",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe",
 CellTags->"Case 7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158916, 4213, 17719, 515, 215, "Section",ExpressionUUID->"e4310840-0dae-41ea-b44c-0092b9034444"],
Cell[CellGroupData[{
Cell[176660, 4732, 543, 10, 30, "Subsection",ExpressionUUID->"1336071d-8619-4787-918d-853a0517f863"],
Cell[CellGroupData[{
Cell[177228, 4746, 5293, 121, 63, "Input",ExpressionUUID->"8c0058f4-88d7-4c49-a877-11c0640d85bb"],
Cell[182524, 4869, 2516, 58, 120, "Output",ExpressionUUID->"f3a61cac-641a-4fee-b053-6ee93396a005"]
}, Open  ]],
Cell[185055, 4930, 9188, 268, 745, "Input",ExpressionUUID->"d0d43e76-a141-4cd4-a864-cc1c93e79b5c"]
}, Open  ]],
Cell[194258, 5201, 440, 9, 50, "Subsection",ExpressionUUID->"3d6de07a-5617-45d7-befd-192a104d6768"],
Cell[194701, 5212, 302, 5, 45, "Subsection",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c",
 CellTags->"Case 8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195040, 5222, 15285, 469, 208, "Section",ExpressionUUID->"83475ecb-677c-4d48-a807-b248300b068a"],
Cell[CellGroupData[{
Cell[210350, 5695, 1438, 22, 60, "Subsection",ExpressionUUID->"86ff7220-4db0-4a21-93f9-fedc7d29edc8"],
Cell[CellGroupData[{
Cell[211813, 5721, 10307, 246, 153, "Input",ExpressionUUID->"569a7cc9-8749-4877-90bc-56bdd41dbd40"],
Cell[222123, 5969, 4789, 105, 120, "Output",ExpressionUUID->"f6a0b83c-22a9-437c-848f-0b2cdc63906f"]
}, Open  ]],
Cell[226927, 6077, 9226, 299, 509, "Input",ExpressionUUID->"6a053173-c7eb-4c3a-b77c-9b81d82ef00c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236190, 6381, 214, 4, 32, "Subsection",ExpressionUUID->"31ebf96f-2395-4278-a3de-09d4f5f62e89"],
Cell[236407, 6387, 2670, 62, 198, "Input",ExpressionUUID->"037b12da-68de-457c-9626-274094b0eece"]
}, Open  ]],
Cell[239092, 6452, 754, 12, 45, "Subsection",ExpressionUUID->"697a29ed-76cd-48ab-9ff7-df42d4f72397"],
Cell[239849, 6466, 440, 9, 44, "Subsection",ExpressionUUID->"05065693-23d1-4d64-b563-9a703f54ce72"],
Cell[240292, 6477, 298, 5, 45, "Subsection",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2",
 CellTags->"Case 9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240627, 6487, 14109, 464, 160, "Section",ExpressionUUID->"f273e811-a2a6-4b3c-868f-7402739967d2"],
Cell[CellGroupData[{
Cell[254761, 6955, 1015, 16, 45, "Subsection",ExpressionUUID->"ce008f2d-b3df-40eb-be62-9387b9c48e60"],
Cell[CellGroupData[{
Cell[255801, 6975, 10262, 244, 153, "Input",ExpressionUUID->"80cb614a-79ff-4b67-adf4-7413c763581c"],
Cell[266066, 7221, 4815, 107, 120, "Output",ExpressionUUID->"b45d273a-2d79-42b5-8813-7a0da5afa92b"]
}, Open  ]],
Cell[270896, 7331, 15449, 476, 657, "Input",ExpressionUUID->"d4d58e9a-cc85-4d43-be5a-6cae3afa0122"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286382, 7812, 653, 11, 45, "Subsection",ExpressionUUID->"62da0ba9-5166-4803-b730-b95f13e2db13"],
Cell[287038, 7825, 1015, 26, 32, "Input",ExpressionUUID->"3354dc5c-dbca-470f-bc7a-5966021d9503"]
}, Open  ]],
Cell[288068, 7854, 440, 9, 50, "Subsection",ExpressionUUID->"82d37083-8e7a-48cf-9742-6e1c92f3b41d"],
Cell[288511, 7865, 349, 6, 45, "Subsection",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8",
 CellTags->"Case 10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288897, 7876, 7732, 216, 114, "Section",ExpressionUUID->"5c0e87f5-00f8-4b4e-9fd5-795c2c15832d"],
Cell[CellGroupData[{
Cell[296654, 8096, 343, 7, 30, "Subsection",ExpressionUUID->"6d30b751-e4c6-48c2-9f35-a6612fa58566"],
Cell[CellGroupData[{
Cell[297022, 8107, 6113, 132, 119, "Input",ExpressionUUID->"d2553418-0f34-4457-81f5-6a6c299a7a3b"],
Cell[303138, 8241, 2469, 59, 120, "Output",ExpressionUUID->"e11875a1-6631-41f1-b1d3-67537eb81152"]
}, Open  ]],
Cell[305622, 8303, 5401, 153, 165, "Input",ExpressionUUID->"ea4c40b0-c94a-44db-8bdb-bf5908354491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311060, 8461, 1008, 21, 45, "Subsection",ExpressionUUID->"a5eba6dd-e844-4cdc-851b-8ac451f7b38f"],
Cell[312071, 8484, 2295, 54, 93, "Input",ExpressionUUID->"0d990dc3-cbeb-4637-ac48-99182f74403e"]
}, Open  ]],
Cell[314381, 8541, 440, 9, 50, "Subsection",ExpressionUUID->"c467b836-17df-47ac-a3a1-9b88d163115c"],
Cell[314824, 8552, 300, 5, 45, "Subsection",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407",
 CellTags->"Case 11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315161, 8562, 7191, 211, 142, "Section",ExpressionUUID->"780ae673-ead9-43c4-86f9-463e6b14d9cd"],
Cell[CellGroupData[{
Cell[322377, 8777, 825, 16, 47, "Subsection",ExpressionUUID->"4881a14a-f1e7-4cd4-ad89-07fcb710c39e"],
Cell[CellGroupData[{
Cell[323227, 8797, 9430, 229, 153, "Input",ExpressionUUID->"c7822f58-949f-4034-b35c-0460df3cea3d"],
Cell[332660, 9028, 4751, 107, 120, "Output",ExpressionUUID->"01babc80-366a-493e-9d5c-8c59501bb19f"]
}, Open  ]],
Cell[337426, 9138, 11820, 337, 1163, "Input",ExpressionUUID->"f8f2c54d-eefe-4bad-9075-287abd2bce36"],
Cell[CellGroupData[{
Cell[349271, 9479, 183, 3, 32, "Input",ExpressionUUID->"40fa2b78-cbaf-4476-a143-e65b590bd6d8"],
Cell[349457, 9484, 181, 3, 32, "Output",ExpressionUUID->"93b257d2-0fb9-485a-8c80-41a0de1a8cd3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349687, 9493, 941, 20, 45, "Subsection",ExpressionUUID->"73d708a1-7050-4f1d-ba89-c527bd5de601"],
Cell[350631, 9515, 329, 10, 8, "Text",ExpressionUUID->"67593ad8-87c0-4165-b34f-ac02906ba025"],
Cell[350963, 9527, 329, 10, 8, "Text",ExpressionUUID->"31ac4e80-7d3d-435e-87c4-4f9de9981776"],
Cell[351295, 9539, 329, 10, 8, "Text",ExpressionUUID->"b9f1a5fb-0fc8-4826-8725-629407ce2460"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[351673, 9555, 1055, 22, 85, "Section",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c",
 CellTags->"Final"],
Cell[CellGroupData[{
Cell[352753, 9581, 506, 9, 30, "Subsection",ExpressionUUID->"f60f2214-f343-49d4-99f3-c47ec3072f5c"],
Cell[CellGroupData[{
Cell[353284, 9594, 10065, 218, 187, "Input",ExpressionUUID->"bea32752-647b-4028-b04c-1437d2125d4b"],
Cell[363352, 9814, 4727, 106, 120, "Output",ExpressionUUID->"ab454b61-4c84-4ae1-8aa7-cd35da5f3547"]
}, Open  ]],
Cell[368094, 9923, 380, 9, 32, "Input",ExpressionUUID->"da999eab-2c65-48a9-9689-1af1aa8b1b7e"],
Cell[368477, 9934, 329, 10, 8, "Text",ExpressionUUID->"d44ef755-4d84-4ea3-a2ab-c63f72b607e9"]
}, Open  ]],
Cell[368821, 9947, 636, 12, 38, "Subsection",ExpressionUUID->"6e6bb495-b85b-4b91-b119-d18060865182"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369494, 9964, 179, 3, 58, "Section",ExpressionUUID->"83091097-9b3b-40d3-86d0-90756b6a1caf"],
Cell[369676, 9969, 6282, 160, 346, "Input",ExpressionUUID->"a7946c1c-c29f-4128-bff5-e8e7f7f6b9d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375995, 10134, 320, 7, 58, "Section",ExpressionUUID->"73ae7b7e-013b-47ed-98d2-6454d07c9c08"],
Cell[376318, 10143, 206, 3, 32, "Input",ExpressionUUID->"f3762031-8dc8-445a-807e-900b180f9b08"],
Cell[376527, 10148, 364, 5, 32, "Input",ExpressionUUID->"989338a9-e18a-4931-bef4-2072422f19e9"],
Cell[CellGroupData[{
Cell[376916, 10157, 7114, 117, 127, "Input",ExpressionUUID->"f062cac3-505d-4a74-91f1-57dc2cb505a4"],
Cell[384033, 10276, 2184, 30, 32, "Output",ExpressionUUID->"17b4f6fd-0412-4eb5-a1cc-4f971d737e23"]
}, Open  ]],
Cell[386232, 10309, 329, 10, 8, "Text",ExpressionUUID->"bd45111f-395e-48b2-8030-4588e0a700d2"],
Cell[386564, 10321, 193, 2, 34, "Text",ExpressionUUID->"94037548-a795-4759-8910-df9fd7128ab3"],
Cell[386760, 10325, 178, 2, 32, "Input",ExpressionUUID->"e331bdd8-6268-419f-972a-c2acca2aa38b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


